Jamming Resilient Indoor Factory Deployments: Design and Performance Evaluation

In the framework of 5G-and-beyond Industry 4.0, jamming attacks for denial of service are a rising threat which can severely compromise the system performance. Therefore, in this paper we deal with the problem of jamming detection and mitigation in indoor factory deployments. We design two jamming detectors based on pseudo-random blanking of subcarriers with orthogonal frequency division multiplexing and consider jamming mitigation with frequency hopping and random scheduling of the user equipments. We then evaluate the performance of the system in terms of achievable BLER with ultra-reliable low-latency communications traffic and jamming missed detection probability. Simulations are performed considering a 3rd Generation Partnership Project spatial channel model for the factory floor with a jammer stationed outside the plant trying to disrupt the communication inside the factory. Numerical results show that jamming resiliency increases when using a distributed access point deployment and exploiting channel correlation among antennas for jamming detection, while frequency hopping is helpful in jamming mitigation only for strict BLER requirements.

==> figures/export_fig/ImageSelection.java <==
/*
 * Based on code snippet from
 * http://java.sun.com/developer/technicalArticles/releases/data/
 *
 * Copyright © 2008, 2010 Oracle and/or its affiliates. All rights reserved. Use is subject to license terms.
 */

import java.awt.image.BufferedImage;
import java.awt.datatransfer.*;

public class ImageSelection implements Transferable {
    
    private static final DataFlavor flavors[] =
    {DataFlavor.imageFlavor};
    
    private BufferedImage image;
    
    public ImageSelection(BufferedImage image) {
        this.image = image;
    }
    
    // Transferable
    public Object getTransferData(DataFlavor flavor) throws UnsupportedFlavorException {
        if (flavor.equals(flavors[0]) == false) {
            throw new UnsupportedFlavorException(flavor);
        }
        return image;
    }
    
    public DataFlavor[] getTransferDataFlavors() {
        return flavors;
    }
    
    public boolean isDataFlavorSupported(DataFlavor
    flavor) {
        return flavor.equals(flavors[0]);
    }
}

==> figures/export_fig/append_pdfs.m <==
function append_pdfs(varargin)
%APPEND_PDFS Appends/concatenates multiple PDF files
%
% Example:
%   append_pdfs(outputFilename, inputFilename1, inputFilename2, ...)
%   append_pdfs(outputFilename, inputFilenames_list{:})
%   append_pdfs(outputFilename, inputFilenames_cell_or_string_array)
%   append_pdfs output.pdf input1.pdf input2.pdf
%
% This function appends multiple PDF files to an existing PDF file, or
% concatenates them into a PDF file if the output file doesn't yet exist.
%
% This function requires that you have ghostscript installed on your
% system. Ghostscript can be downloaded from: http://www.ghostscript.com
%
% IN:
%    output - string of output file name (including the extension, .pdf).
%             If it exists it is appended to; if not, it is created.
%    input1 - string of an input file name (including the extension, .pdf).
%             All input files are appended in order.
%    input_list - cell array list of input file name strings. All input
%                 files are appended in order.

% Copyright: Oliver Woodford, 2011-2014, Yair Altman 2015-

%{
% Thanks to Reinhard Knoll for pointing out that appending multiple pdfs in
% one go is much faster than appending them one at a time.

% Thanks to Michael Teo for reporting the issue of a too long command line.
% Issue resolved on 5/5/2011, by passing gs a command file.

% Thanks to Martin Wittmann for pointing out quality issue when appending bitmaps
% Issue resolved (to best of my ability) 1/6/2011, using the prepress setting

% 26/02/15: If temp dir is not writable, use the output folder for temp
%           files when appending (Javier Paredes); sanity check of inputs
% 24/01/18: Fixed error in case of existing output file (append mode)
% 24/01/18: Fixed issue #213: non-ASCII characters in folder names on Windows
% 06/12/18: Avoid an "invalid escape-char" warning upon error
% 22/03/20: Alert if ghostscript.m is not found on Matlab path
% 29/03/20: Accept a cell-array of input files (issue #299); accept both "strings", 'chars'
%}

    if nargin < 2,  return;  end  % sanity check

    % Convert strings => chars; strtrim extra spaces
    varargin = cellfun(@str2char,varargin,'un',false);

    % Convert cell array into individual strings (issue #299)
    if nargin==2 && iscell(varargin{2})
        varargin = {varargin{1} varargin{2}{:}}; %#ok<CCAT>
    end

    % Ensure that ghostscript() exists on the Matlab path
    if ~exist('ghostscript','file')
        error('export_fig:append_pdfs:ghostscript', 'The ghostscript.m function is required by append_pdf.m. Install the complete export_fig package from https://www.mathworks.com/matlabcentral/fileexchange/23629-export_fig or https://github.com/altmany/export_fig')
    end

    % Are we appending or creating a new file
    append = exist(varargin{1}, 'file') == 2;
    output = [tempname '.pdf'];
    try
        % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
        fid = fopen(output,'w');
        fwrite(fid,1);
        fclose(fid);
        delete(output);
        isTempDirOk = true;
    catch
        % Temp dir is not writable, so use the output folder
        [dummy,fname,fext] = fileparts(output); %#ok<ASGLU>
        fpath = fileparts(varargin{1});
        output = fullfile(fpath,[fname fext]);
        isTempDirOk = false;
    end
    if ~append
        output = varargin{1};
        varargin = varargin(2:end);
    end

    % Create the command file
    if isTempDirOk
        cmdfile = [tempname '.txt'];
    else
        cmdfile = fullfile(fpath,[fname '.txt']);
    end
    prepareCmdFile(cmdfile, output, varargin{:});

    % Call ghostscript
    [status, errMsg] = ghostscript(['@"' cmdfile '"']);

    % Check for ghostscript execution errors
    if status && ~isempty(strfind(errMsg,'undefinedfile')) && ispc %#ok<STREMP>
        % Fix issue #213: non-ASCII characters in folder names on Windows
        for fileIdx = 2 : numel(varargin)
            [fpath,fname,fext] = fileparts(varargin{fileIdx});
            varargin{fileIdx} = fullfile(normalizePath(fpath),[fname fext]);
        end
        % Rerun ghostscript with the normalized folder names
        prepareCmdFile(cmdfile, output, varargin{:});
        [status, errMsg] = ghostscript(['@"' cmdfile '"']);
    end

    % Delete the command file
    delete(cmdfile);

    % Check for ghostscript execution errors
    if status
        errMsg = strrep(errMsg,'\','\\');  % Avoid an "invalid escape-char" warning
        error('YMA:export_fig:append_pdf',errMsg);
    end

    % Rename the file if needed
    if append
        movefile(output, varargin{1}, 'f');
    end
end

% Prepare a text file with ghostscript directives
function prepareCmdFile(cmdfile, output, varargin)
    fh = fopen(cmdfile, 'w');
    fprintf(fh, '-q -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -sOutputFile="%s" -f', output);
    fprintf(fh, ' "%s"', varargin{:});
    fclose(fh);
end

% Convert long/non-ASCII folder names into their short ASCII equivalents
function pathStr = normalizePath(pathStr)
    [fpath,fname,fext] = fileparts(pathStr);
    if isempty(fpath) || strcmpi(fpath,pathStr), return, end
    dirOutput = evalc(['system(''dir /X /AD "' pathStr '*"'')']);
    shortName = strtrim(regexprep(dirOutput,{'.*> *',[fname fext '.*']},''));
    if isempty(shortName)
        shortName = [fname fext];
    end
    fpath = normalizePath(fpath);  %recursive until entire fpath is processed
    pathStr = fullfile(fpath, shortName);
end

% Convert a possible string => char
function value = str2char(value)
    try
        value = controllib.internal.util.hString2Char(value);
    catch
        if isa(value,'string')
            value = char(value);
        end
    end
    value = strtrim(value);
end


==> figures/export_fig/copyfig.m <==
function fh = copyfig(fh)
%COPYFIG Create a copy of a figure, without changing the figure
%
% Examples:
%   fh_new = copyfig(fh_old)
%
% This function will create a copy of a figure, but not change the figure,
% as copyobj sometimes does, e.g. by changing legends.
%
% IN:
%    fh_old - The handle of the figure to be copied. Default: gcf.
%
% OUT:
%    fh_new - The handle of the created figure.

% Copyright (C) Oliver Woodford 2012, Yair Altman 2015

% 26/02/15: If temp dir is not writable, use the dest folder for temp
%           destination files (Javier Paredes)
% 15/04/15: Suppress warnings during copyobj (Dun Kirk comment on FEX page 2013-10-02)
% 09/09/18: Fix issue #252: Workaround for cases where copyobj() fails for any reason

    % Set the default
    if nargin == 0
        fh = gcf;
    end
    % Is there a legend?
    useCopyobj = isempty(findall(fh, 'Type', 'axes', 'Tag', 'legend'));
    if useCopyobj
        % Safe to copy using copyobj
        oldWarn = warning('off'); %Suppress warnings during copyobj (Dun Kirk comment on FEX page 2013-10-02)
        try
            fh = copyobj(fh, 0);
        catch
            % Fix issue #252: Workaround for cases where copyobj() fails for any reason
            useCopyobj = false;  % if copyobj() croaks, use file save/load below
        end
        warning(oldWarn);
    end
    if ~useCopyobj
        % copyobj will change the figure, so save and then load it instead
        tmp_nam = [tempname '.fig'];
        try
            % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
            fid = fopen(tmp_nam,'w');
            fwrite(fid,1);
            fclose(fid);
            delete(tmp_nam);  % cleanup
        catch
            % Temp dir is not writable, so use the current folder
            [dummy,fname,fext] = fileparts(tmp_nam); %#ok<ASGLU>
            fpath = pwd;
            tmp_nam = fullfile(fpath,[fname fext]);
        end
        hgsave(fh, tmp_nam);
        fh = hgload(tmp_nam);
        delete(tmp_nam);
    end
end


==> figures/export_fig/crop_borders.m <==
function [A, vA, vB, bb_rel] = crop_borders(A, bcol, padding, crop_amounts)
%CROP_BORDERS Crop the borders of an image or stack of images
%
%   [B, vA, vB, bb_rel] = crop_borders(A, bcol, [padding])
%
%IN:
%   A - HxWxCxN stack of images.
%   bcol - Cx1 background colour vector.
%   padding - scalar indicating how much padding to have in relation to
%             the cropped-image-size (0<=padding<=1). Default: 0
%   crop_amounts - 4-element vector of crop amounts: [top,right,bottom,left]
%             where NaN/Inf indicate auto-cropping, 0 means no cropping,
%             and any other value mean cropping in pixel amounts.
%
%OUT:
%   B - JxKxCxN cropped stack of images.
%   vA     - coordinates in A that contain the cropped image
%   vB     - coordinates in B where the cropped version of A is placed
%   bb_rel - relative bounding box (used for eps-cropping)

%{
% 06/03/15: Improved image cropping thanks to Oscar Hartogensis
% 08/06/15: Fixed issue #76: case of transparent figure bgcolor
% 21/02/16: Enabled specifying non-automated crop amounts
% 04/04/16: Fix per Luiz Carvalho for old Matlab releases
% 23/10/16: Fixed issue #175: there used to be a 1px minimal padding in case of crop, now removed
%}

    if nargin < 3
        padding = 0;
    end
    if nargin < 4
        crop_amounts = nan(1,4);  % =auto-cropping
    end
    crop_amounts(end+1:4) = NaN;  % fill missing values with NaN

    [h, w, c, n] = size(A);
    if isempty(bcol)  % case of transparent bgcolor
        bcol = A(ceil(end/2),1,:,1);
    end
    if isscalar(bcol)
        bcol = bcol(ones(c, 1));
    end

    % Crop margin from left
    if ~isfinite(crop_amounts(4))
        bail = false;
        for l = 1:w
            for a = 1:c
                if ~all(col(A(:,l,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        l = 1 + abs(crop_amounts(4));
    end

    % Crop margin from right
    if ~isfinite(crop_amounts(2))
        bcol = A(ceil(end/2),w,:,1);
        bail = false;
        for r = w:-1:l
            for a = 1:c
                if ~all(col(A(:,r,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        r = w - abs(crop_amounts(2));
    end

    % Crop margin from top
    if ~isfinite(crop_amounts(1))
        bcol = A(1,ceil(end/2),:,1);
        bail = false;
        for t = 1:h
            for a = 1:c
                if ~all(col(A(t,:,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        t = 1 + abs(crop_amounts(1));
    end

    % Crop margin from bottom
    bcol = A(h,ceil(end/2),:,1);
    if ~isfinite(crop_amounts(3))
        bail = false;
        for b = h:-1:t
            for a = 1:c
                if ~all(col(A(b,:,a,:)) == bcol(a))
                    bail = true;
                    break;
                end
            end
            if bail
                break;
            end
        end
    else
        b = h - abs(crop_amounts(3));
    end

    if padding == 0  % no padding
        % Issue #175: there used to be a 1px minimal padding in case of crop, now removed
        %{
        if ~isequal([t b l r], [1 h 1 w]) % Check if we're actually croppping
            padding = 1; % Leave one boundary pixel to avoid bleeding on resize
            bcol(:) = nan;  % make the 1px padding transparent
        end
        %}
    elseif abs(padding) < 1  % pad value is a relative fraction of image size
        padding = sign(padding)*round(mean([b-t r-l])*abs(padding)); % ADJUST PADDING
    else  % pad value is in units of 1/72" points
        padding = round(padding);  % fix cases of non-integer pad value
    end

    if padding > 0  % extra padding
        % Create an empty image, containing the background color, that has the
        % cropped image size plus the padded border
        B = repmat(bcol,[(b-t)+1+padding*2,(r-l)+1+padding*2,1,n]);  % Fix per Luiz Carvalho
        % vA - coordinates in A that contain the cropped image
        vA = [t b l r];
        % vB - coordinates in B where the cropped version of A will be placed
        vB = [padding+1, (b-t)+1+padding, padding+1, (r-l)+1+padding];
        % Place the original image in the empty image
        B(vB(1):vB(2), vB(3):vB(4), :, :) = A(vA(1):vA(2), vA(3):vA(4), :, :);
        A = B;
    else  % extra cropping
        vA = [t-padding b+padding l-padding r+padding];
        A = A(vA(1):vA(2), vA(3):vA(4), :, :);
        vB = [NaN NaN NaN NaN];
    end

    % For EPS cropping, determine the relative BoundingBox - bb_rel
    bb_rel = [l-1 h-b-1 r+1 h-t+1]./[w h w h];
end

function A = col(A)
    A = A(:);
end


==> figures/export_fig/eps2pdf.m <==
function eps2pdf(source, dest, crop, append, gray, quality, gs_options)
%EPS2PDF  Convert an eps file to pdf format using ghostscript
%
% Examples:
%   eps2pdf source dest
%   eps2pdf(source, dest, crop)
%   eps2pdf(source, dest, crop, append)
%   eps2pdf(source, dest, crop, append, gray)
%   eps2pdf(source, dest, crop, append, gray, quality)
%   eps2pdf(source, dest, crop, append, gray, quality, gs_options)
%
% This function converts an eps file to pdf format. The output can be
% optionally cropped and also converted to grayscale. If the output pdf
% file already exists then the eps file can optionally be appended as a new
% page on the end of the eps file. The level of bitmap compression can also
% optionally be set.
%
% This function requires that you have ghostscript installed on your
% system. Ghostscript can be downloaded from: http://www.ghostscript.com
%
% Inputs:
%   source  - filename of the source eps file to convert. The filename is
%             assumed to already have the extension ".eps".
%   dest    - filename of the destination pdf file. The filename is assumed
%             to already have the extension ".pdf".
%   crop    - boolean indicating whether to crop the borders off the pdf.
%             Default: true.
%   append  - boolean indicating whether the eps should be appended to the
%             end of the pdf as a new page (if the pdf exists already).
%             Default: false.
%   gray    - boolean indicating whether the output pdf should be grayscale
%             or not. Default: false.
%   quality - scalar indicating the level of image bitmap quality to
%             output. A larger value gives a higher quality. quality > 100
%             gives lossless output. Default: ghostscript prepress default.
%   gs_options - optional ghostscript options (e.g.: '-dNoOutputFonts'). If
%                multiple options are needed, enclose in call array: {'-a','-b'}

% Copyright (C) Oliver Woodford 2009-2014, Yair Altman 2015-

% Suggestion of appending pdf files provided by Matt C at:
% http://www.mathworks.com/matlabcentral/fileexchange/23629

% Thank you Fabio Viola for pointing out compression artifacts, leading to the quality setting.
% Thank you Scott for pointing out the subsampling of very small images, which was fixed for lossless compression settings.

% 09/12/11: Pass font path to ghostscript
% 26/02/15: If temp dir is not writable, use the dest folder for temp destination files (Javier Paredes)
% 28/02/15: Enable users to specify optional ghostscript options (issue #36)
% 01/03/15: Upon GS error, retry without the -sFONTPATH= option (this might solve
%           some /findfont errors according to James Rankin, FEX Comment 23/01/15)
% 23/06/15: Added extra debug info in case of ghostscript error; code indentation
% 04/10/15: Suggest a workaround for issue #41 (missing font path; thanks Mariia Fedotenkova)
% 22/02/16: Bug fix from latest release of this file (workaround for issue #41)
% 20/03/17: Added informational message in case of GS croak (issue #186)
% 16/01/18: Improved appending of multiple EPS files into single PDF (issue #233; thanks @shartjen)
% 18/10/19: Workaround for GS 9.51+ .setpdfwrite removal problem (issue #285)
% 18/10/19: Warn when ignoring GS fontpath or quality options; clarified error messages
% 15/01/20: Added information about the GS/destination filepath in case of error (issue #294)
% 20/01/20: Attempted fix for issue #285: unsupported patch transparency in some Ghostscript versions
% 12/02/20: Improved fix for issue #285: add -dNOSAFER and -dALLOWPSTRANSPARENCY (thanks @linasstonys)

    % Intialise the options string for ghostscript
    options = ['-q -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -sOutputFile="' dest '"'];

    % Set crop option
    if nargin < 3 || crop
        options = [options ' -dEPSCrop'];
    end

    % Set the font path
    fp = font_path();
    if ~isempty(fp)
        options = [options ' -sFONTPATH="' fp '"'];
    end

    % Set the grayscale option
    if nargin > 4 && gray
        options = [options ' -sColorConversionStrategy=Gray -dProcessColorModel=/DeviceGray'];
    end

    % Set the bitmap quality
    qualityOptions = '';
    if nargin > 5 && ~isempty(quality)
        qualityOptions = ' -dAutoFilterColorImages=false -dAutoFilterGrayImages=false';
        if quality > 100
            qualityOptions = [qualityOptions ' -dColorImageFilter=/FlateEncode -dGrayImageFilter=/FlateEncode'];
            qualityOptions = [qualityOptions ' -c ".setpdfwrite << /ColorImageDownsampleThreshold 10 /GrayImageDownsampleThreshold 10 >> setdistillerparams"'];
        else
            qualityOptions = [qualityOptions ' -dColorImageFilter=/DCTEncode -dGrayImageFilter=/DCTEncode'];
            v = 1 + (quality < 80);
            quality = 1 - quality / 100;
            s = sprintf('<< /QFactor %.2f /Blend 1 /HSample [%d 1 1 %d] /VSample [%d 1 1 %d] >>', quality, v, v, v, v);
            qualityOptions = [qualityOptions ' -c ".setpdfwrite << /ColorImageDict ' s ' /GrayImageDict ' s ' >> setdistillerparams"'];
        end
        options = [options qualityOptions];
    end

    % Enable users to specify optional ghostscript options (issue #36)
    if nargin > 6 && ~isempty(gs_options)
        if iscell(gs_options)
            gs_options = sprintf(' %s',gs_options{:});
        elseif ~ischar(gs_options)
            error('gs_options input argument must be a string or cell-array of strings');
        else
            gs_options = [' ' gs_options];
        end
        options = [options gs_options];
    end

    % Check if the output file exists
    if nargin > 3 && append && exist(dest, 'file') == 2
        % File exists - append current figure to the end
        tmp_nam = [tempname '.pdf'];
        [fpath,fname,fext] = fileparts(tmp_nam);
        try
            % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
            fid = fopen(tmp_nam,'w');
            fwrite(fid,1);
            fclose(fid);
            delete(tmp_nam);
        catch
            % Temp dir is not writable, so use the dest folder
            fpath = fileparts(dest);
            tmp_nam = fullfile(fpath,[fname fext]);
        end
        % Copy the existing (dest) pdf file to temporary folder
        copyfile(dest, tmp_nam);
        % Produce an interim pdf of the source eps, rather than adding the eps directly (issue #233)
        ghostscript([options ' -f "' source '"']);
        [~,fname] = fileparts(tempname);
        tmp_nam2 = fullfile(fpath,[fname fext]); % ensure using a writable folder (not necessarily tempdir)
        copyfile(dest, tmp_nam2);
        % Add the existing pdf and interim pdf as inputs to ghostscript
        %options = [options ' -f "' tmp_nam '" "' source '"'];  % append the source eps to dest pdf
        options = [options ' -f "' tmp_nam '" "' tmp_nam2 '"']; % append the interim pdf to dest pdf
        try
            % Convert to pdf using ghostscript
            [status, message] = ghostscript(options);
        catch me
            % Delete the intermediate files and rethrow the error
            delete(tmp_nam);
            delete(tmp_nam2);
            rethrow(me);
        end
        % Delete the intermediate (temporary) files
        delete(tmp_nam);
        delete(tmp_nam2);
    else
        % File doesn't exist or should be over-written
        % Add the source eps file as input to ghostscript
        options = [options ' -f "' source '"'];
        % Convert to pdf using ghostscript
        [status, message] = ghostscript(options);
    end

    % Check for error
    if status
        % Catch and correct undefined .setopacityalpha errors (issue #285)
        % (see explanation inside print2eps.m)
        if ~isempty(regexpi(message,'undefined in .setopacityalpha'))
            % First try with -dNOSAFER and -dALLOWPSTRANSPARENCY  (thanks @linasstonys)
            new_options = [options ' -dNOSAFER -dALLOWPSTRANSPARENCY'];
            [status, message] = ghostscript(new_options);
            if ~status  % hurray! (no error)
                return
            elseif isempty(regexpi(message,'undefined in .setopacityalpha'))  % still some other error
                options = new_options;
            else  % we still get a .setopacityalpha error
                % Remove the transparency and retry
                fstrm = read_write_entire_textfile(source);
                fstrm = regexprep(fstrm, '0?\.\d+ .setopacityalpha \w+\n', '');
                read_write_entire_textfile(source, fstrm);
                [status, message] = ghostscript(options);
                if ~status % hurray! (no error)
                    % Alert the user that transparency is not supported
                    warning('export_fig:GS:quality','Export_fig Face/Edge alpha transparancy is ignored - not supported by your Ghostscript version')
                    return
                end
            end
        end

        % Retry without the -sFONTPATH= option (this might solve some GS
        % /findfont errors according to James Rankin, FEX Comment 23/01/15)
        orig_options = options;
        if ~isempty(fp)
            options = regexprep(options, ' -sFONTPATH=[^ ]+ ',' ');
            [status, message] = ghostscript(options);
            if ~status % hurray! (no error)
                warning('export_fig:GS:fontpath','Export_fig font option is ignored - not supported by your Ghostscript version')
                return
            end
        end

        % Retry without quality options (may solve problems with GS 9.51+, issue #285)
        if ~isempty(qualityOptions)
            options = strrep(orig_options, qualityOptions, '');
            [status, message] = ghostscript(options);
            if ~status % hurray! (no error)
                warning('export_fig:GS:quality','Export_fig quality option is ignored - not supported by your Ghostscript version')
                return
            end
        end

        % Report error
        if isempty(message)
            error(['Unable to generate pdf. Ensure that the destination folder (' fileparts(dest) ') is writable.']);
        elseif ~isempty(strfind(message,'/typecheck in /findfont')) %#ok<STREMP>
            % Suggest a workaround for issue #41 (missing font path)
            font_name = strtrim(regexprep(message,'.*Operand stack:\s*(.*)\s*Execution.*','$1'));
            fprintf(2, 'Ghostscript error: could not find the following font(s): %s\n', font_name);
            %fpath = fileparts(mfilename('fullpath'));
            %gs_fonts_file = fullfile(fpath, '.ignore', 'gs_font_path.txt');
            [unused, gs_fonts_file] = user_string('gs_font_path'); %#ok<ASGLU>
            fprintf(2, '  try to add the font''s folder to your %s file\n\n', gs_fonts_file);
            error('export_fig error');
        else
            gs_options = strtrim(gs_options);
            fprintf(2, '\nGhostscript error: ');
            msg = regexprep(message, '^Error: /([^\n]+).*', '$1');
            if ~isempty(msg) && ~strcmp(msg,message)
                fprintf(2,'%s',msg);
            end
            fprintf(2, '\n * perhaps %s is open by another application\n', dest);
            if ~isempty(gs_options)
                fprintf(2, ' * or maybe your Ghostscript version does not accept the extra "%s" option(s) that you requested\n', gs_options);
            end
            fprintf(2, ' * or maybe you have another gs executable in your system''s path\n\n');
            fprintf(2, 'Ghostscript path: %s\n', user_string('ghostscript'));
            fprintf(2, 'Ghostscript options: %s\n\n', orig_options);
            error(message);
        end
    end
end

% Function to return (and create, where necessary) the font path
function fp = font_path()
    fp = user_string('gs_font_path');
    if ~isempty(fp)
        return
    end
    % Create the path
    % Start with the default path
    fp = getenv('GS_FONTPATH');
    % Add on the typical directories for a given OS
    if ispc
        if ~isempty(fp)
            fp = [fp ';'];
        end
        fp = [fp getenv('WINDIR') filesep 'Fonts'];
    else
        if ~isempty(fp)
            fp = [fp ':'];
        end
        fp = [fp '/usr/share/fonts:/usr/local/share/fonts:/usr/share/fonts/X11:/usr/local/share/fonts/X11:/usr/share/fonts/truetype:/usr/local/share/fonts/truetype'];
    end
    user_string('gs_font_path', fp);
end


==> figures/export_fig/export_fig.m <==
function [imageData, alpha] = export_fig(varargin) %#ok<*STRCL1>
%EXPORT_FIG  Exports figures in a publication-quality format
%
% Examples:
%   imageData = export_fig
%   [imageData, alpha] = export_fig
%   export_fig filename
%   export_fig filename -format1 -format2
%   export_fig ... -nocrop
%   export_fig ... -c[<val>,<val>,<val>,<val>]
%   export_fig ... -transparent
%   export_fig ... -native
%   export_fig ... -m<val>
%   export_fig ... -r<val>
%   export_fig ... -a<val>
%   export_fig ... -q<val>
%   export_fig ... -p<val>
%   export_fig ... -d<gs_option>
%   export_fig ... -depsc
%   export_fig ... -<renderer>
%   export_fig ... -<colorspace>
%   export_fig ... -append
%   export_fig ... -bookmark
%   export_fig ... -clipboard<:format>
%   export_fig ... -update
%   export_fig ... -version
%   export_fig ... -nofontswap
%   export_fig ... -font_space <char>
%   export_fig ... -linecaps
%   export_fig ... -noinvert
%   export_fig ... -preserve_size
%   export_fig ... -options <optionsStruct>
%   export_fig ... -silent
%   export_fig ... -regexprep <pattern> <replace>
%   export_fig(..., handle)
%
% This function saves a figure or single axes to one or more vector and/or
% bitmap file formats, and/or outputs a rasterized version to the workspace,
% with the following properties:
%   - Figure/axes reproduced as it appears on screen
%   - Cropped borders (optional)
%   - Embedded fonts (vector formats)
%   - Improved line and grid line styles
%   - Anti-aliased graphics (bitmap formats)
%   - Render images at native resolution (optional for bitmap formats)
%   - Transparent background supported (pdf, eps, png, tif)
%   - Semi-transparent patch objects supported (png, tif)
%   - RGB, CMYK or grayscale output (CMYK only with pdf, eps, tif)
%   - Variable image compression, including lossless (pdf, eps, jpg)
%   - Optional rounded line-caps (pdf, eps)
%   - Optionally append to file (pdf, tif)
%   - Vector formats: pdf, eps, emf, svg
%   - Bitmap formats: png, tif, jpg, bmp, clipboard, export to workspace
%
% This function is especially suited to exporting figures for use in
% publications and presentations, because of the high quality and
% portability of media produced.
%
% Note that the background color and figure dimensions are reproduced
% (the latter approximately, and ignoring cropping & magnification) in the
% output file. For transparent background (and semi-transparent patch
% objects), use the -transparent option or set the figure 'Color' property
% to 'none'. To make axes transparent set the axes 'Color' property to
% 'none'. PDF, EPS, TIF & PNG are the only formats that support a transparent
% background; only TIF & PNG formats support transparency of patch objects.
%
% The choice of renderer (opengl/zbuffer/painters) has a large impact on the
% output quality. The default value (opengl for bitmaps, painters for vector
% formats) generally gives good results, but if you aren't satisfied
% then try another renderer.  Notes:
%   1) For vector formats (EPS,PDF), only painters generates vector graphics
%   2) For bitmap formats, only opengl correctly renders transparent patches
%   3) For bitmap formats, only painters correctly scales line dash and dot
%      lengths when magnifying or anti-aliasing
%   4) Fonts may be substitued with Courier when using painters
%
% When exporting to vector format (PDF & EPS) and bitmap format using the
% painters renderer, this function requires that ghostscript is installed
% on your system. You can download this from: http://www.ghostscript.com
% When exporting to EPS it additionally requires pdftops, from the Xpdf
% suite of functions. You can download this from: http://xpdfreader.com
%
% SVG output uses the fig2svg (https://github.com/kupiqu/fig2svg) or plot2svg
% (https://github.com/jschwizer99/plot2svg) utilities, or Matlab's built-in
% SVG export if neither of these utilities are available on Matlab's path.
% Note: cropping/padding are not supported in export_fig's SVG and EMF output.
%
% Inputs:
%   filename - string containing the name (optionally including full or
%             relative path) of the file the figure is to be saved as. If
%             a path is not specified, the figure is saved in the current
%             directory. If no name and no output arguments are specified,
%             the default name, 'export_fig_out', is used. If neither a
%             file extension nor a format are specified, a ".png" is added
%             and the figure saved in that format.
%   -<format> - string(s) containing the output file extension(s). Options:
%             '-pdf', '-eps', 'emf', '-svg', '-png', '-tif', '-jpg' and '-bmp'.
%             Multiple formats can be specified, without restriction.
%             For example: export_fig('-jpg', '-pdf', '-png', ...)
%             Note: '-tif','-tiff' are equivalent, and so are '-jpg','-jpeg'.
%   -transparent - option indicating that the figure background is to be made
%             transparent (PNG,PDF,TIF,EPS,EMF formats only). Implies -noinvert.
%   -nocrop - option indicating that empty margins should not be cropped.
%   -c[<val>,<val>,<val>,<val>] - option indicating crop amounts. Must be
%             a 4-element vector of numeric values: [top,right,bottom,left]
%             where NaN/Inf indicates auto-cropping, 0 means no cropping, any
%             other value means cropping in pixel amounts. e.g. '-c7,15,0,NaN'
%             Note: this option is not supported by SVG and EMF formats.
%   -p<val> - option to pad a border of width val to exported files, where
%             val is either a relative size with respect to cropped image
%             size (i.e. p=0.01 adds a 1% border). For EPS & PDF formats,
%             val can also be integer in units of 1/72" points (abs(val)>1).
%             val can be positive (padding) or negative (extra cropping).
%             If used, the -nocrop flag will be ignored, i.e. the image will
%             always be cropped and then padded. Default: 0 (i.e. no padding).
%             Note: this option is not supported by SVG and EMF formats.
%   -m<val> - option val indicates the factor to magnify the figure dimensions
%             when generating bitmap outputs (does not affect vector formats).
%             Default: '-m1' (i.e. val=1). Note: val~=1 slows down export_fig.
%   -r<val> - option val indicates the resolution (in pixels per inch) to
%             export bitmap and vector outputs, without changing dimensions of
%             the on-screen figure. Default: '-r864' (for vector output only).
%             Note: -m option overides -r option for bitmap exports only.
%   -native - option indicating that the output resolution (when outputting
%             a bitmap format) should be such that the vertical resolution
%             of the first suitable image found in the figure is at the
%             native resolution of that image. To specify a particular
%             image to use, give it the tag 'export_fig_native'. 
%             Notes: This overrides any value set with the -m and -r options.
%             It also assumes that the image is displayed front-to-parallel
%             with the screen. The output resolution is approximate and
%             should not be relied upon. Anti-aliasing can have adverse
%             effects on image quality (disable with the -a1 option).
%   -a1, -a2, -a3, -a4 - option indicating the amount of anti-aliasing (AA) to
%             use for bitmap outputs, when GraphicsSmoothing is not available.
%             '-a1'=no AA; '-a4'=max. Default: 3 for HG1, 1 for HG2.
%   -<renderer> - option to force a particular renderer (painters, opengl or
%             [in R2014a or older] zbuffer). Default value: opengl for bitmap
%             formats or figures with patches and/or transparent annotations;
%             painters for vector formats without patches/transparencies.
%   -<colorspace> - option indicating which colorspace color figures should
%             be saved in: RGB (default), CMYK or gray. Usage example: '-gray'.
%             Note: CMYK is only supported in PDF, EPS and TIF formats.
%   -q<val> - option to vary bitmap image quality (PDF, EPS, JPG formats only).
%             A larger val, in the range 0-100, produces higher quality and
%             lower compression. val > 100 results in lossless compression.
%             Default: '-q95' for JPG, ghostscript prepress default for PDF,EPS.
%             Note: lossless compression can sometimes give a smaller file size
%             than the default lossy compression, depending on the image type.
%   -append - option indicating that if the file already exists the figure is to
%             be appended as a new page, instead of being overwritten (default).
%             PDF & TIF output formats only.
%   -bookmark - option to indicate that a bookmark with the name of the
%             figure is to be created in the output file (PDF format only).
%   -clipboard - option to save output as an image on the system clipboard.
%   -clipboard<:format> - copies to clipboard in the specified format:
%             image (default), bitmap, emf, or pdf.
%             Notes: Only -clipboard (or -clipboard:image, which is the same)
%                    applies export_fig parameters such as cropping, padding etc.
%                    Only the emf format supports -transparent background
%             -clipboard:image  create a bitmap image using export_fig processing
%             -clipboard:bitmap create a bitmap image as-is (no auto-cropping etc.)
%             -clipboard:emf is vector format without auto-cropping; Windows-only
%             -clipboard:pdf is vector format without cropping; not universally supported
%   -d<gs_option> - option to indicate a ghostscript setting. For example,
%             -dMaxBitmap=0 or -dNoOutputFonts (Ghostscript 9.15+).
%   -depsc -  option to use EPS level-3 rather than the default level-2 print
%             device. This solves some bugs with Matlab's default -depsc2 device
%             such as discolored subplot lines on images (vector formats only).
%   -update - option to download and install the latest version of export_fig
%   -version - return the current export_fig version, without any figure export
%   -nofontswap - option to avoid font swapping. Font swapping is automatically
%             done in vector formats (only): 11 standard Matlab fonts are
%             replaced by the original figure fonts. This option prevents this.
%   -font_space <char> - option to set a spacer character for font-names that
%             contain spaces, used by EPS/PDF. Default: ''
%   -linecaps - option to create rounded line-caps (vector formats only).
%   -noinvert - option to avoid setting figure's InvertHardcopy property to
%             'off' during output (this solves some problems of empty outputs).
%   -preserve_size - option to preserve the figure's PaperSize property in output
%             file (PDF/EPS formats only; default is to not preserve it).
%   -options <optionsStruct> - format-specific parameters as defined in Matlab's
%             documentation of the imwrite function, contained in a struct under
%             the format name. For example to specify the JPG Comment parameter,
%             pass a struct such as this: options.JPG.Comment='abc'. Similarly,
%             options.PNG.BitDepth=4. Valid only for PNG,TIF,JPG output formats.
%   -silent - option to avoid various warning and informational messages, such
%             as version update checks, transparency or renderer issues, etc.
%   -regexprep <old> <new> - replaces all occurances of <old> (a regular expression
%             string or array of strings; case-sensitive), with the corresponding
%             <new> string(s), in EPS/PDF files (only). See regexp function's doc.
%             Warning: invalid replacement can make your EPS/PDF file unreadable!
%   handle -  The handle of the figure, axes or uipanels (can be an array of
%             handles, but the objects must be in the same figure) which is
%             to be saved. Default: gcf (handle of current figure).
%
% Outputs:
%   imageData - MxNxC uint8 image array of the exported image.
%   alpha     - MxN single array of alphamatte values in the range [0,1],
%               for the case when the background is transparent.
%
%   Some helpful examples and tips can be found at:
%      https://github.com/altmany/export_fig
%
%   See also PRINT, SAVEAS, ScreenCapture (on the Matlab File Exchange)

%{
% Copyright (C) Oliver Woodford 2008-2014, Yair Altman 2015-

% The idea of using ghostscript is inspired by Peder Axensten's SAVEFIG
% (fex id: 10889) which is itself inspired by EPS2PDF (fex id: 5782).
% The idea for using pdftops came from the MATLAB newsgroup (id: 168171).
% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928).
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)
% The idea of anti-aliasing bitmaps came from Anders Brun's MYAA (fex id:
% 20979).
% The idea of appending figures in pdfs came from Matt C in comments on the
% FEX (id: 23629)

% Thanks to Roland Martin for pointing out the colour MATLAB
% bug/feature with colorbar axes and transparent backgrounds.
% Thanks also to Andrew Matthews for describing a bug to do with the figure
% size changing in -nodisplay mode. I couldn't reproduce it, but included a
% fix anyway.
% Thanks to Tammy Threadgill for reporting a bug where an axes is not
% isolated from gui objects.
%}
%{
% 23/02/12: Ensure that axes limits don't change during printing
% 14/03/12: Fix bug in fixing the axes limits (thanks to Tobias Lamour for reporting it).
% 02/05/12: Incorporate patch of Petr Nechaev (many thanks), enabling bookmarking of figures in pdf files.
% 09/05/12: Incorporate patch of Arcelia Arrieta (many thanks), to keep tick marks fixed.
% 12/12/12: Add support for isolating uipanels. Thanks to michael for suggesting it.
% 25/09/13: Add support for changing resolution in vector formats. Thanks to Jan Jaap Meijer for suggesting it.
% 07/05/14: Add support for '~' at start of path. Thanks to Sally Warner for suggesting it.
% 24/02/15: Fix Matlab R2014b bug (issue #34): plot markers are not displayed when ZLimMode='manual'
% 25/02/15: Fix issue #4 (using HG2 on R2014a and earlier)
% 25/02/15: Fix issue #21 (bold TeX axes labels/titles in R2014b)
% 26/02/15: If temp dir is not writable, use the user-specified folder for temporary EPS/PDF files (Javier Paredes)
% 27/02/15: Modified repository URL from github.com/ojwoodford to /altmany; Indented main function; Added top-level try-catch block to display useful workarounds
% 28/02/15: Enable users to specify optional ghostscript options (issue #36)
% 06/03/15: Improved image padding & cropping thanks to Oscar Hartogensis
% 26/03/15: Fixed issue #49 (bug with transparent grayscale images); fixed out-of-memory issue
% 26/03/15: Fixed issue #42: non-normalized annotations on HG1
% 26/03/15: Fixed issue #46: Ghostscript crash if figure units <> pixels
% 27/03/15: Fixed issue #39: bad export of transparent annotations/patches
% 28/03/15: Fixed issue #50: error on some Matlab versions with the fix for issue #42
% 29/03/15: Fixed issue #33: bugs in Matlab's print() function with -cmyk
% 29/03/15: Improved processing of input args (accept space between param name & value, related to issue #51)
% 30/03/15: When exporting *.fig files, then saveas *.fig if figure is open, otherwise export the specified fig file
% 30/03/15: Fixed edge case bug introduced yesterday (commit #ae1755bd2e11dc4e99b95a7681f6e211b3fa9358)
% 09/04/15: Consolidated header comment sections; initialize output vars only if requested (nargout>0)
% 14/04/15: Workaround for issue #45: lines in image subplots are exported in invalid color
% 15/04/15: Fixed edge-case in parsing input parameters; fixed help section to show the -depsc option (issue #45)
% 21/04/15: Bug fix: Ghostscript croaks on % chars in output PDF file (reported by Sven on FEX page, 15-Jul-2014)
% 22/04/15: Bug fix: Pdftops croaks on relative paths (reported by Tintin Milou on FEX page, 19-Jan-2015)
% 04/05/15: Merged fix #63 (Kevin Mattheus Moerman): prevent tick-label changes during export
% 07/05/15: Partial fix for issue #65: PDF export used painters rather than opengl renderer (thanks Nguyenr)
% 08/05/15: Fixed issue #65: bad PDF append since commit #e9f3cdf 21/04/15 (thanks Robert Nguyen)
% 12/05/15: Fixed issue #67: exponent labels cropped in export, since fix #63 (04/05/15)
% 28/05/15: Fixed issue #69: set non-bold label font only if the string contains symbols (\beta etc.), followup to issue #21
% 29/05/15: Added informative error message in case user requested SVG output (issue #72)
% 09/06/15: Fixed issue #58: -transparent removed anti-aliasing when exporting to PNG
% 19/06/15: Added -update option to download and install the latest version of export_fig
% 07/07/15: Added -nofontswap option to avoid font-swapping in EPS/PDF
% 16/07/15: Fixed problem with anti-aliasing on old Matlab releases
% 11/09/15: Fixed issue #103: magnification must never become negative; also fixed reported error msg in parsing input params
% 26/09/15: Alert if trying to export transparent patches/areas to non-PNG outputs (issue #108)
% 04/10/15: Do not suggest workarounds for certain errors that have already been handled previously
% 01/11/15: Fixed issue #112: use same renderer in print2eps as export_fig (thanks to Jesús Pestana Puerta)
% 10/11/15: Custom GS installation webpage for MacOS. Thanks to Andy Hueni via FEX
% 19/11/15: Fixed clipboard export in R2015b (thanks to Dan K via FEX)
% 21/02/16: Added -c option for indicating specific crop amounts (idea by Cedric Noordam on FEX)
% 08/05/16: Added message about possible error reason when groot.Units~=pixels (issue #149)
% 17/05/16: Fixed case of image YData containing more than 2 elements (issue #151)
% 08/08/16: Enabled exporting transparency to TIF, in addition to PNG/PDF (issue #168)
% 11/12/16: Added alert in case of error creating output PDF/EPS file (issue #179)
% 13/12/16: Minor fix to the commit for issue #179 from 2 days ago
% 22/03/17: Fixed issue #187: only set manual ticks when no exponent is present
% 09/04/17: Added -linecaps option (idea by Baron Finer, issue #192)
% 15/09/17: Fixed issue #205: incorrect tick-labels when Ticks number don't match the TickLabels number
% 15/09/17: Fixed issue #210: initialize alpha map to ones instead of zeros when -transparent is not used
% 18/09/17: Added -font_space option to replace font-name spaces in EPS/PDF (workaround for issue #194)
% 18/09/17: Added -noinvert option to solve some export problems with some graphic cards (workaround for issue #197)
% 08/11/17: Fixed issue #220: axes exponent is removed in HG1 when TickMode is 'manual' (internal Matlab bug)
% 08/11/17: Fixed issue #221: alert if the requested folder does not exist
% 19/11/17: Workaround for issue #207: alert when trying to use transparent bgcolor with -opengl
% 29/11/17: Workaround for issue #206: warn if exporting PDF/EPS for a figure that contains an image
% 11/12/17: Fixed issue #230: use OpenGL renderer when exported image contains transparency (also see issue #206)
% 30/01/18: Updated SVG message to point to https://github.com/kupiqu/plot2svg and display user-selected filename if available
% 27/02/18: Fixed issue #236: axes exponent cropped from output if on right-hand axes
% 29/05/18: Fixed issue #245: process "string" inputs just like 'char' inputs
% 13/08/18: Fixed issue #249: correct black axes color to off-black to avoid extra cropping with -transparent
% 27/08/18: Added a possible file-open reason in EPS/PDF write-error message (suggested by "craq" on FEX page)
% 22/09/18: Xpdf website changed to xpdfreader.com
% 23/09/18: Fixed issue #243: only set non-bold font (workaround for issue #69) in R2015b or earlier; warn if changing font
% 23/09/18: Workaround for issue #241: don't use -r864 in EPS/PDF outputs when -native is requested (solves black lines problem)
% 18/11/18: Issue #261: Added informative alert when trying to export a uifigure (which is not currently supported)
% 13/12/18: Issue #261: Fixed last commit for cases of specifying axes/panel handle as input, rather than a figure handle
% 13/01/19: Issue #72: Added basic SVG output support
% 04/02/19: Workaround for issues #207 and #267: -transparent implies -noinvert
% 08/03/19: Issue #269: Added ability to specify format-specific options for PNG,TIF,JPG outputs; fixed help section
% 21/03/19: Fixed the workaround for issues #207 and #267 from 4/2/19 (-transparent now does *NOT* imply -noinvert; -transparent output should now be ok in all formats)
% 12/06/19: Issue #277: Enabled preservation of figure's PaperSize in output PDF/EPS file
% 06/08/19: Remove warning message about obsolete JavaFrame in R2019b
% 30/10/19: Fixed issue #261: added support for exporting uifigures and uiaxes (thanks to idea by @MarvinILA)
% 12/12/19: Added warning in case user requested anti-aliased output on an aliased HG2 figure (issue #292)
% 15/12/19: Added promo message
% 08/01/20: (3.00) Added check for newer version online (initialized to version 3.00)
% 15/01/20: (3.01) Clarified/fixed error messages; Added error IDs; easier -update; various other small fixes
% 20/01/20: (3.02) Attempted fix for issue #285 (unsupported patch transparency in some Ghostscript versions); Improved suggested fixes message upon error
% 03/03/20: (3.03) Suggest to upload problematic EPS file in case of a Ghostscript error in eps2pdf (& don't delete this file)
% 22/03/20: (3.04) Workaround for issue #15; Alert if ghostscript file not found on Matlab path
% 10/05/20: (3.05) Fix the generated SVG file, based on Cris Luengo's SVG_FIX_VIEWBOX; Don't generate PNG when only SVG is requested
% 02/07/20: (3.06) Significantly improved performance (speed) and fidelity of bitmap images; Return alpha matrix for bitmap images; Fixed issue #302 (-update bug); Added EMF output; Added -clipboard formats (image,bitmap,emf,pdf); Added hints for exportgraphics/copygraphics usage in certain use-cases; Added description of new version features in the update message; Fixed issue #306 (yyaxis cropping); Fixed EPS/PDF auto-cropping with -transparent
% 06/07/20: (3.07) Fixed issue #307 (bug in padding of bitmap images); Fixed axes transparency in -clipboard:emf with -transparent
% 07/07/20: (3.08) Fixed issue #308 (bug in R2019a and earlier)
% 18/07/20: (3.09) Fixed issue #310 (bug with tiny image on HG1); Fixed title cropping bug
% 23/07/20: (3.10) Fixed issues #313,314 (figure position changes if units ~= pixels); Display multiple versions change-log, if relevant; Fixed issue #312 (PNG: only use alpha channel if -transparent was requested)
% 30/07/20: (3.11) Fixed issue #317 (bug when exporting figure with non-pixels units); Potential solve also of issue #303 (size change upon export)
% 14/08/20: (3.12) Fixed some exportgraphics/copygraphics compatibility messages; Added -silent option to suppress non-critical messages; Reduced promo message display rate to once a week; Added progress messages during export_fig('-update')
% 07/10/20: (3.13) Added version info and change-log links to update message (issue #322); Added -version option to return the current export_fig version; Avoid JavaFrame warning message; Improved exportgraphics/copygraphics infomercial message inc. support of upcoming Matlab R2021a
% 10/12/20: (3.14) Enabled user-specified regexp replacements in generated EPS/PDF files (issue #324)
%}

    if nargout
        [imageData, alpha] = deal([]);
    end
    displaySuggestedWorkarounds = true;

    % Ensure the figure is rendered correctly _now_ so that properties like axes limits are up-to-date
    drawnow;
    pause(0.02);  % this solves timing issues with Java Swing's EDT (http://undocumentedmatlab.com/blog/solving-a-matlab-hang-problem)

    % Display promo (just once a week!)
    try promo_time = getpref('export_fig','promo_time'); catch, promo_time=-inf; end
    if abs(now-promo_time) > 7 && ~isdeployed
        programsCrossCheck;
        msg = 'For professional Matlab assistance,  please contact <$>';
        url = 'https://UndocumentedMatlab.com/consulting';
        displayPromoMsg(msg, url);
        setpref('export_fig','promo_time',now)
    end

    % Parse the input arguments
    fig = get(0, 'CurrentFigure');
    argNames = {};
    for idx = nargin:-1:1, argNames{idx} = inputname(idx); end
    [fig, options] = parse_args(nargout, fig, argNames, varargin{:});

    % Check for newer version and exportgraphics/copygraphics compatibility
    currentVersion = 3.14;
    if options.version  % export_fig's version requested - return it and bail out
        imageData = currentVersion;
        return
    end
    if ~options.silent
        % Check for newer version (not too often)
        checkForNewerVersion(3.14);  % ...(currentVersion) is better but breaks in version 3.05- due to regexp limitation in checkForNewerVersion()

        % Hint to users to use exportgraphics/copygraphics in certain cases
        alertForExportOrCopygraphics(options);
        %return
    end

    % Ensure that we have a figure handle
    if isequal(fig,-1)
        return  % silent bail-out
    elseif isempty(fig)
        error('export_fig:NoFigure','No figure found');
    else
        oldWarn = warning('off','MATLAB:HandleGraphics:ObsoletedProperty:JavaFrame');
        warning off MATLAB:ui:javaframe:PropertyToBeRemoved
        uifig = handle(ancestor(fig,'figure'));
        try jf = get(uifig,'JavaFrame_I'); catch, try jf = get(uifig,'JavaFrame'); catch, jf=1; end, end %#ok<JAVFM>
        warning(oldWarn);
        if isempty(jf)  % this is a uifigure
            %error('export_fig:uifigures','Figures created using the uifigure command or App Designer are not supported by export_fig. See %s for details.', hyperlink('https://github.com/altmany/export_fig/issues/261','issue #261'));
            if numel(fig) > 1
                error('export_fig:uifigure:multipleHandles', 'export_fig only supports exporting a single uifigure handle at a time; array of handles is not currently supported.')
            elseif ~any(strcmpi(fig.Type,{'figure','axes'}))
                error('export_fig:uifigure:notFigureOrAxes', 'export_fig only supports exporting a uifigure or uiaxes handle; other handles of a uifigure are not currently supported.')
            end
            % fig is either a uifigure or uiaxes handle
            isUiaxes = strcmpi(fig.Type,'axes');
            if isUiaxes
                % Label the specified axes so that we can find it in the legacy figure
                oldUserData = fig.UserData;
                tempStr = tempname;
                fig.UserData = tempStr;
            end
            try
                % Create an invisible legacy figure at the same position/size as the uifigure
                hNewFig = figure('Units',uifig.Units, 'Position',uifig.Position, 'MenuBar','none', 'ToolBar','none', 'Visible','off');
                % Copy the uifigure contents onto the new invisible legacy figure
                try
                    hChildren = allchild(uifig); %=uifig.Children;
                    copyobj(hChildren,hNewFig);
                catch
                    if ~options.silent
                        warning('export_fig:uifigure:controls', 'Some uifigure controls cannot be exported by export_fig and will not appear in the generated output.');
                    end
                end
                try fig.UserData = oldUserData; catch, end  % restore axes UserData, if modified above
                % Replace the uihandle in the input args with the legacy handle
                if isUiaxes  % uiaxes
                    % Locate the corresponding axes handle in the new legacy figure
                    hAxes = findall(hNewFig,'type','axes','UserData',tempStr);
                    if isempty(hAxes) % should never happen, check just in case
                        hNewHandle = hNewFig;  % export the figure instead of the axes
                    else
                        hNewHandle = hAxes;  % new axes handle found: use it instead of the uiaxes
                    end
                else  % uifigure
                    hNewHandle = hNewFig;
                end
                varargin(cellfun(@(c)isequal(c,fig),varargin)) = {hNewHandle};
                % Rerun export_fig on the legacy figure (with the replaced handle)
                [imageData, alpha] = export_fig(varargin{:});
                % Delete the temp legacy figure and bail out
                try delete(hNewFig); catch, end
                return
            catch err
                % Clean up the temp legacy figure and report the error
                try delete(hNewFig); catch, end
                rethrow(err)
            end
        end
    end

    % Isolate the subplot, if it is one
    cls = all(ismember(get(fig, 'Type'), {'axes', 'uipanel'}));
    if cls
        % Given handles of one or more axes, so isolate them from the rest
        fig = isolate_axes(fig);
    else
        % Check we have a figure
        if ~isequal(get(fig, 'Type'), 'figure')
            error('export_fig:BadHandle','Handle must be that of a figure, axes or uipanel');
        end
        % Get the old InvertHardcopy mode
        old_mode = get(fig, 'InvertHardcopy');
    end
    % from this point onward, fig is assured to be a figure handle

    % Hack the font units where necessary (due to a font rendering bug in print?).
    % This may not work perfectly in all cases.
    % Also it can change the figure layout if reverted, so use a copy.
    magnify = options.magnify * options.aa_factor;
    if isbitmap(options) && magnify ~= 1
        fontu = findall(fig, 'FontUnits', 'normalized');
        if ~isempty(fontu)
            % Some normalized font units found
            if ~cls
                fig = copyfig(fig);
                set(fig, 'Visible', 'off');
                fontu = findall(fig, 'FontUnits', 'normalized');
                cls = true;
            end
            set(fontu, 'FontUnits', 'points');
        end
    end

    try
        % MATLAB "feature": axes limits and tick marks can change when printing
        Hlims = findall(fig, 'Type', 'axes');
        if ~cls
            % Record the old axes limit and tick modes
            Xlims = make_cell(get(Hlims, 'XLimMode'));
            Ylims = make_cell(get(Hlims, 'YLimMode'));
            Zlims = make_cell(get(Hlims, 'ZLimMode'));
            Xtick = make_cell(get(Hlims, 'XTickMode'));
            Ytick = make_cell(get(Hlims, 'YTickMode'));
            Ztick = make_cell(get(Hlims, 'ZTickMode'));
            Xlabel = make_cell(get(Hlims, 'XTickLabelMode')); 
            Ylabel = make_cell(get(Hlims, 'YTickLabelMode')); 
            Zlabel = make_cell(get(Hlims, 'ZTickLabelMode')); 
        end

        % Set all axes limit and tick modes to manual, so the limits and ticks can't change
        % Fix Matlab R2014b bug (issue #34): plot markers are not displayed when ZLimMode='manual'
        set(Hlims, 'XLimMode', 'manual', 'YLimMode', 'manual');
        set_tick_mode(Hlims, 'X');
        set_tick_mode(Hlims, 'Y');
        if ~using_hg2(fig)
            set(Hlims,'ZLimMode', 'manual');
            set_tick_mode(Hlims, 'Z');
        end
    catch
        % ignore - fix issue #4 (using HG2 on R2014a and earlier)
    end

    % Fix issue #21 (bold TeX axes labels/titles in R2014b when exporting to EPS/PDF)
    try
        if using_hg2(fig) && isvector(options)
            % Set the FontWeight of axes labels/titles to 'normal'
            % Fix issue #69: set non-bold font only if the string contains symbols (\beta etc.)
            % Issue #243: only set non-bold font (workaround for issue #69) in R2015b or earlier
            try isPreR2016a = verLessThan('matlab','8.7'); catch, isPreR2016a = true; end
            if isPreR2016a
                texLabels = findall(fig, 'type','text', 'FontWeight','bold');
                symbolIdx = ~cellfun('isempty',strfind({texLabels.String},'\'));
                if ~isempty(symbolIdx)
                    set(texLabels(symbolIdx), 'FontWeight','normal');
                    if ~options.silent
                        warning('export_fig:BoldTexLabels', 'Bold labels with Tex symbols converted into non-bold in export_fig (fix for issue #69)');
                    end
                end
            end
        end
    catch
        % ignore
    end

    % Fix issue #42: non-normalized annotations on HG1 (internal Matlab bug)
    annotationHandles = [];
    try
        if ~using_hg2(fig)
            annotationHandles = findall(fig,'Type','hggroup','-and','-property','Units','-and','-not','Units','norm');
            try  % suggested by Jesús Pestana Puerta (jespestana) 30/9/2015
                originalUnits = get(annotationHandles,'Units');
                set(annotationHandles,'Units','norm');
            catch
            end
        end
    catch
        % should never happen, but ignore in any case - issue #50
    end

    % Fix issue #46: Ghostscript crash if figure units <> pixels
    pos = get(fig, 'Position');  % Fix issues #313, #314
    oldFigUnits = get(fig,'Units');
    set(fig,'Units','pixels');
    pixelpos = get(fig, 'Position'); %=getpixelposition(fig);

    tcol = get(fig, 'Color');
    tcol_orig = tcol;

    % Set to print exactly what is there
    if options.invert_hardcopy
        try set(fig, 'InvertHardcopy', 'off'); catch, end  % fail silently in uifigures
    end

    % Set the renderer
    switch options.renderer
        case 1
            renderer = '-opengl';
        case 2
            renderer = '-zbuffer';
        case 3
            renderer = '-painters';
        otherwise
            renderer = '-opengl'; % Default for bitmaps
    end

    try
        tmp_nam = '';  % initialize

        % Do the bitmap formats first
        if isbitmap(options)
            if abs(options.bb_padding) > 1
                displaySuggestedWorkarounds = false;
                error('export_fig:padding','For bitmap output (png,jpg,tif,bmp) the padding value (-p) must be between -1<p<1')
            end
            % Print large version to array
            [A, tcol, alpha] = getFigImage(fig, magnify, renderer, options, pixelpos);
            % Get the background colour
            if options.transparent && (options.png || options.alpha)
                try %options.aa_factor < 4  % default, faster but lines are not anti-aliased
                    % If all pixels are indicated as opaque (i.e. something went wrong with the Java screen-capture)
                    isBgColor = A(:,:,1) == tcol(1) & ...
                                A(:,:,2) == tcol(2) & ...
                                A(:,:,3) == tcol(3);
                    % Set the bgcolor pixels to be fully-transparent
                    A(repmat(isBgColor,[1,1,3])) = 255; %=white % TODO: more memory efficient without repmat
                    alpha(isBgColor) = 0;
                catch  % older logic - much slower and causes figure flicker
                    if true  % to fold the code below...
                    % Get out an alpha channel
                    % MATLAB "feature": black colorbar axes can change to white and vice versa!
                    hCB = findall(fig, 'Type','axes', 'Tag','Colorbar');
                    if isempty(hCB)
                        yCol = [];
                        xCol = [];
                    else
                        yCol = get(hCB, 'YColor');
                        xCol = get(hCB, 'XColor');
                        if iscell(yCol)
                            yCol = cell2mat(yCol);
                            xCol = cell2mat(xCol);
                        end
                        yCol = sum(yCol, 2);
                        xCol = sum(xCol, 2);
                    end
                    % MATLAB "feature": apparently figure size can change when changing
                    % colour in -nodisplay mode
                    % Set the background colour to black, and set size in case it was
                    % changed internally
                    set(fig, 'Color', 'k', 'Position', pos);
                    % Correct the colorbar axes colours
                    set(hCB(yCol==0), 'YColor', [0 0 0]);
                    set(hCB(xCol==0), 'XColor', [0 0 0]);
                    % Correct black axes color to off-black (issue #249)
                    hAxes = findall(fig, 'Type','axes');
                    [hXs,hXrs] = fixBlackAxle(hAxes, 'XColor');
                    [hYs,hYrs] = fixBlackAxle(hAxes, 'YColor');
                    [hZs,hZrs] = fixBlackAxle(hAxes, 'ZColor');

                    % The following code might cause out-of-memory errors
                    try
                        % Print large version to array
                        B = print2array(fig, magnify, renderer);
                        % Downscale the image
                        B = downsize(single(B), options.aa_factor);
                    catch
                        % This is more conservative in memory, but kills transparency (issue #58)
                        B = single(print2array(fig, magnify/options.aa_factor, renderer));
                    end

                    % Set background to white (and set size)
                    set(fig, 'Color', 'w', 'Position', pos);
                    % Correct the colorbar axes colours
                    set(hCB(yCol==3), 'YColor', [1 1 1]);
                    set(hCB(xCol==3), 'XColor', [1 1 1]);
                    % Revert the black axes colors
                    set(hXs, 'XColor', [0,0,0]);
                    set(hYs, 'YColor', [0,0,0]);
                    set(hZs, 'ZColor', [0,0,0]);
                    set(hXrs, 'Color', [0,0,0]);
                    set(hYrs, 'Color', [0,0,0]);
                    set(hZrs, 'Color', [0,0,0]);

                    % The following code might cause out-of-memory errors
                    try
                        % Print large version to array
                        A = print2array(fig, magnify, renderer);
                        % Downscale the image
                        A = downsize(single(A), options.aa_factor);
                    catch
                        % This is more conservative in memory, but kills transparency (issue #58)
                        A = single(print2array(fig, magnify/options.aa_factor, renderer));
                    end

                    % Workaround for issue #15
                    szA = size(A);
                    szB = size(B);
                    if ~isequal(szA,szB)
                        A = A(1:min(szA(1),szB(1)), 1:min(szA(2),szB(2)), :);
                        B = B(1:min(szA(1),szB(1)), 1:min(szA(2),szB(2)), :);
                        if ~options.silent
                            warning('export_fig:bitmap:sizeMismatch','Problem detected by export_fig generation of a bitmap image; the generated export may look bad. Try to reduce the figure size to fit the screen, or avoid using export_fig''s -transparent option.')
                        end
                    end
                    % Compute the alpha map
                    alpha = round(sum(B - A, 3)) / (255 * 3) + 1;
                    A = alpha;
                    A(A==0) = 1;
                    A = B ./ A(:,:,[1 1 1]);
                    clear B
                    end %folded code...
                end
                %A = uint8(A);
            end
            % Downscale the image if its size was increased (for anti-aliasing)
            if size(A,1) > 1.1 * options.magnify * pixelpos(4) %1.1 to avoid edge-cases
                % Downscale the image
                A     = downsize(A,     options.aa_factor);
                alpha = downsize(alpha, options.aa_factor);
            end
            % Crop the margins based on the bgcolor, if requested
            if options.crop
                %[alpha, v] = crop_borders(alpha, 0, 1, options.crop_amounts);
                %A = A(v(1):v(2),v(3):v(4),:);
                [A, vA, vB] = crop_borders(A, tcol, options.bb_padding, options.crop_amounts);
                if ~any(isnan(vB)) % positive padding
                    sz = size(A); % Fix issue #308
                    B = repmat(uint8(zeros(1,1,size(alpha,3))),sz([1,2])); % Fix issue #307 %=zeros(sz([1,2]),'uint8');
                    B(vB(1):vB(2), vB(3):vB(4), :) = alpha(vA(1):vA(2), vA(3):vA(4), :); % ADDED BY OH
                    alpha = B;
                else  % negative padding
                    alpha = alpha(vA(1):vA(2), vA(3):vA(4), :);
                end
            end
            % Get the non-alpha image (presumably unneeded with Java-based screen-capture)
            %{
            if isbitmap(options)
                % Modify the intensity of the pixels' RGB values based on their alpha transparency
                % TODO: not sure that we want this with Java screen-capture values!
                alph = alpha(:,:,ones(1, size(A, 3)));
                A = uint8(single(A) .* alph + 255 * (1 - alph));
            end
            %}
            % Revert the figure properties back to their original values
            set(fig, 'Units',oldFigUnits, 'Position',pos, 'Color',tcol_orig);
            % Check for greyscale images
            if options.colourspace == 2
                % Convert to greyscale
                A = rgb2grey(A);
            else
                % Return only one channel for greyscale
                A = check_greyscale(A);
            end
            % Change alpha from [0:255] uint8 => [0:1] single from here onward:
            alpha = single(alpha) / 255;
            % Outputs
            if options.im
                imageData = A;
            end
            if options.alpha
                imageData = A;
                %alpha = ones(size(A, 1), size(A, 2), 'single');  %=all pixels opaque
            end
            % Save the images
            if options.png
                % Compute the resolution
                res = options.magnify * get(0, 'ScreenPixelsPerInch') / 25.4e-3;
                % Save the png
                [format_options, bitDepth] = getFormatOptions(options, 'png');  %Issue #269
                pngOptions = {[options.name '.png'], 'ResolutionUnit','meter', 'XResolution',res, 'YResolution',res, format_options{:}}; %#ok<CCAT>
                if options.transparent  % Fix issue #312: only use alpha channel if -transparent was requested
                    pngOptions = [pngOptions 'Alpha',double(alpha)];
                end
                if ~isempty(bitDepth) && bitDepth < 16 && size(A,3) == 3
                    % BitDepth specification requires using a color-map
                    [A, map] = rgb2ind(A, 256);
                    imwrite(A, map, pngOptions{:});
                else
                    imwrite(A, pngOptions{:});
                end
            end
            if options.bmp
                imwrite(A, [options.name '.bmp']);
            end
            if options.jpg
                % Save jpeg with the specified quality
                quality = options.quality;
                if isempty(quality)
                    quality = 95;
                end
                format_options = getFormatOptions(options, 'jpg');  %Issue #269
                if quality > 100
                    imwrite(A, [options.name '.jpg'], 'Mode','lossless', format_options{:});
                else
                    imwrite(A, [options.name '.jpg'], 'Quality',quality, format_options{:});
                end
            end
            if options.tif
                % Save tif images in cmyk if wanted (and possible)
                if options.colourspace == 1 && size(A, 3) == 3
                    A = double(255 - A);
                    K = min(A, [], 3);
                    K_ = 255 ./ max(255 - K, 1);
                    C = (A(:,:,1) - K) .* K_;
                    M = (A(:,:,2) - K) .* K_;
                    Y = (A(:,:,3) - K) .* K_;
                    A = uint8(cat(3, C, M, Y, K));
                    clear C M Y K K_
                end
                append_mode = {'overwrite', 'append'};
                format_options = getFormatOptions(options, 'tif');  %Issue #269
                imwrite(A, [options.name '.tif'], 'Resolution',options.magnify*get(0,'ScreenPixelsPerInch'), 'WriteMode',append_mode{options.append+1}, format_options{:});
            end
        end

        % Now do the vector formats which are based on EPS
        if isvector(options)
            hImages = findall(fig,'type','image');
            % Set the default renderer to painters
            if ~options.renderer
                % Handle transparent patches
                hasTransparency = ~isempty(findall(fig,'-property','FaceAlpha','-and','-not','FaceAlpha',1));
                if hasTransparency
                    % Alert if trying to export transparent patches/areas to non-supported outputs (issue #108)
                    % http://www.mathworks.com/matlabcentral/answers/265265-can-export_fig-or-else-draw-vector-graphics-with-transparent-surfaces
                    % TODO - use transparency when exporting to PDF by not passing via print2eps
                    msg = 'export_fig currently supports transparent patches/areas only in PNG output. ';
                    if options.pdf && ~options.silent
                        warning('export_fig:transparency', '%s\nTo export transparent patches/areas to PDF, use the print command:\n print(gcf, ''-dpdf'', ''%s.pdf'');', msg, options.name);
                    elseif ~options.png && ~options.tif && ~options.silent  % issue #168
                        warning('export_fig:transparency', '%s\nTo export the transparency correctly, try using the ScreenCapture utility on the Matlab File Exchange: http://bit.ly/1QFrBip', msg);
                    end
                elseif ~isempty(hImages)
                    % Fix for issue #230: use OpenGL renderer when exported image contains transparency
                    for idx = 1 : numel(hImages)
                        cdata = get(hImages(idx),'CData');
                        if any(isnan(cdata(:)))
                            hasTransparency = true;
                            break
                        end
                    end
                end
                hasPatches = ~isempty(findall(fig,'type','patch'));
                if hasTransparency || hasPatches
                    % This is *MUCH* slower, but more accurate for patches and transparent annotations (issue #39)
                    renderer = '-opengl';
                else
                    renderer = '-painters';
                end
            end
            options.rendererStr = renderer;  % fix for issue #112
            % Generate some filenames
            tmp_nam = [tempname '.eps'];
            try
                % Ensure that the temp dir is writable (Javier Paredes 30/1/15)
                fid = fopen(tmp_nam,'w');
                fwrite(fid,1);
                fclose(fid);
                delete(tmp_nam);
                isTempDirOk = true;
            catch
                % Temp dir is not writable, so use the user-specified folder
                [dummy,fname,fext] = fileparts(tmp_nam); %#ok<ASGLU>
                fpath = fileparts(options.name);
                tmp_nam = fullfile(fpath,[fname fext]);
                isTempDirOk = false;
            end
            if isTempDirOk
                pdf_nam_tmp = [tempname '.pdf'];
            else
                pdf_nam_tmp = fullfile(fpath,[fname '.pdf']);
            end
            if options.pdf
                pdf_nam = [options.name '.pdf'];
                try copyfile(pdf_nam, pdf_nam_tmp, 'f'); catch, end  % fix for issue #65
            else
                pdf_nam = pdf_nam_tmp;
            end
            % Generate the options for print
            printArgs = {renderer};
            if ~isempty(options.resolution)  % issue #241
                printArgs{end+1} = sprintf('-r%d', options.resolution);
            end
            if options.colourspace == 1  % CMYK
                % Issue #33: due to internal bugs in Matlab's print() function, we can't use its -cmyk option
                %printArgs{end+1} = '-cmyk';
            end
            if ~options.crop
                % Issue #56: due to internal bugs in Matlab's print() function, we can't use its internal cropping mechanism,
                % therefore we always use '-loose' (in print2eps.m) and do our own cropping (in crop_borders)
                %printArgs{end+1} = '-loose';
            end
            if any(strcmpi(varargin,'-depsc'))
                % Issue #45: lines in image subplots are exported in invalid color.
                % The workaround is to use the -depsc parameter instead of the default -depsc2
                printArgs{end+1} = '-depsc';
            end
            % Print to EPS file
            try
                % Remove background if requested (issue #207)
                originalBgColor = get(fig, 'Color');
                [hXs, hXrs, hYs, hYrs, hZs, hZrs] = deal([]);
                if options.transparent %&& ~isequal(get(fig, 'Color'), 'none')
                    if options.renderer == 1 && ~options.silent  % OpenGL
                        warning('export_fig:openglTransparentBG', '-opengl sometimes fails to produce transparent backgrounds; in such a case, try to use -painters instead');
                    end

                    % Fix for issue #207, #267 (corrected)
                    set(fig,'Color','none');

                    % Correct black axes color to off-black (issue #249)
                    hAxes = findall(fig, 'Type','axes');
                    [hXs,hXrs] = fixBlackAxle(hAxes, 'XColor');
                    [hYs,hYrs] = fixBlackAxle(hAxes, 'YColor');
                    [hZs,hZrs] = fixBlackAxle(hAxes, 'ZColor');

                    % Correct black titles to off-black
                    % https://www.mathworks.com/matlabcentral/answers/567027-matlab-export_fig-crops-title
                    try
                        hTitle = get(hAxes, 'Title');
                        for idx = numel(hTitle) : -1 : 1
                            color = get(hTitle,'Color');
                            if isequal(color,[0,0,0]) || isequal(color,'k')
                                set(hTitle(idx), 'Color', [0,0,0.01]); %off-black
                            else
                                hTitle(idx) = [];  % remove from list
                            end
                        end
                    catch
                        hTitle = [];
                    end
                end
                % Generate an eps
                print2eps(tmp_nam, fig, options, printArgs{:});
                % {
                % Remove the background, if desired
                if options.transparent %&& ~isequal(get(fig, 'Color'), 'none')
                    eps_remove_background(tmp_nam, 1 + using_hg2(fig));

                    % Revert the black axes colors
                    set(hXs, 'XColor', [0,0,0]);
                    set(hYs, 'YColor', [0,0,0]);
                    set(hZs, 'ZColor', [0,0,0]);
                    set(hXrs, 'Color', [0,0,0]);
                    set(hYrs, 'Color', [0,0,0]);
                    set(hZrs, 'Color', [0,0,0]);
                    set(hTitle,'Color',[0,0,0]);
                end
                %}
                % Restore the figure's previous background color (if modified)
                try set(fig,'Color',originalBgColor); drawnow; catch, end
                % Fix colorspace to CMYK, if requested (workaround for issue #33)
                if options.colourspace == 1  % CMYK
                    % Issue #33: due to internal bugs in Matlab's print() function, we can't use its -cmyk option
                    change_rgb_to_cmyk(tmp_nam);
                end
                % Add a bookmark to the PDF if desired
                if options.bookmark
                    fig_nam = get(fig, 'Name');
                    if isempty(fig_nam) && ~options.silent
                        warning('export_fig:EmptyBookmark', 'Bookmark requested for figure with no name. Bookmark will be empty.');
                    end
                    add_bookmark(tmp_nam, fig_nam);
                end
                % Generate a pdf
                eps2pdf(tmp_nam, pdf_nam_tmp, 1, options.append, options.colourspace==2, options.quality, options.gs_options);
                % Ghostscript croaks on % chars in the output PDF file, so use tempname and then rename the file
                try
                    % Rename the file (except if it is already the same)
                    % Abbie K's comment on the commit for issue #179 (#commitcomment-20173476)
                    if ~isequal(pdf_nam_tmp, pdf_nam)
                        movefile(pdf_nam_tmp, pdf_nam, 'f');
                    end
                catch
                    % Alert in case of error creating output PDF/EPS file (issue #179)
                    if exist(pdf_nam_tmp, 'file')
                        errMsg = ['Could not create ' pdf_nam ' - perhaps the folder does not exist, or you do not have write permissions, or the file is open in another application'];
                        error('export_fig:PDF:create',errMsg);
                    else
                        error('export_fig:NoEPS','Could not generate the intermediary EPS file.');
                    end
                end
            catch ex
                % Restore the figure's previous background color (in case it was not already restored)
                try set(fig,'Color',originalBgColor); drawnow; catch, end
                % Delete the temporary eps file - NOT! (Yair 3/3/2020)
                %delete(tmp_nam);
                % Rethrow the EPS/PDF-generation error
                rethrow(ex);
            end
            % Delete the eps
            delete(tmp_nam);
            if options.eps || options.linecaps
                try
                    % Generate an eps from the pdf
                    % since pdftops can't handle relative paths (e.g., '..\'), use a temp file
                    eps_nam_tmp = strrep(pdf_nam_tmp,'.pdf','.eps');
                    pdf2eps(pdf_nam, eps_nam_tmp);

                    % Issue #192: enable rounded line-caps
                    if options.linecaps
                        fstrm = read_write_entire_textfile(eps_nam_tmp);
                        fstrm = regexprep(fstrm, '[02] J', '1 J');
                        read_write_entire_textfile(eps_nam_tmp, fstrm);
                        if options.pdf
                            eps2pdf(eps_nam_tmp, pdf_nam, 1, options.append, options.colourspace==2, options.quality, options.gs_options);
                        end
                    end

                    if options.eps
                        movefile(eps_nam_tmp, [options.name '.eps'], 'f');
                    else  % if options.pdf
                        try delete(eps_nam_tmp); catch, end
                    end
                catch ex
                    if ~options.pdf
                        % Delete the pdf
                        delete(pdf_nam);
                    end
                    try delete(eps_nam_tmp); catch, end
                    rethrow(ex);
                end
                if ~options.pdf
                    % Delete the pdf
                    delete(pdf_nam);
                end
            end
            % Issue #206: warn if the figure contains an image
            if ~isempty(hImages) && strcmpi(renderer,'-opengl') && ~options.silent  % see addendum to issue #206
                warnMsg = ['exporting images to PDF/EPS may result in blurry images on some viewers. ' ...
                           'If so, try to change viewer, or increase the image''s CData resolution, or use -opengl renderer, or export via the print function. ' ...
                           'See ' hyperlink('https://github.com/altmany/export_fig/issues/206', 'issue #206') ' for details.'];
                warning('export_fig:pdf_eps:blurry_image', warnMsg);
            end
        end

        % SVG format
        if options.svg
            filename = [options.name '.svg'];
            % Adapted from Dan Joshea's https://github.com/djoshea/matlab-save-figure :
            try %if verLessThan('matlab', '8.4')
                % Try using the fig2svg/plot2svg utilities
                try
                    fig2svg(filename, fig);  %https://github.com/kupiqu/fig2svg
                catch
                    plot2svg(filename, fig); %https://github.com/jschwizer99/plot2svg
                    if ~options.silent
                        warning('export_fig:SVG:plot2svg', 'export_fig used the plot2svg utility for SVG output. Better results may be gotten via the fig2svg utility (https://github.com/kupiqu/fig2svg).');
                    end
                end
            catch %else  % (neither fig2svg nor plot2svg are available)
                % Try Matlab's built-in svg engine (from Batik Graphics2D for java)
                try
                    set(fig,'Units','pixels');   % All data in the svg-file is saved in pixels
                    printArgs = {renderer};
                    if ~isempty(options.resolution)
                        printArgs{end+1} = sprintf('-r%d', options.resolution);
                    end
                    print(fig, '-dsvg', printArgs{:}, filename);
                    if ~options.silent
                        warning('export_fig:SVG:print', 'export_fig used Matlab''s built-in SVG output engine. Better results may be gotten via the fig2svg utility (https://github.com/kupiqu/fig2svg).');
                    end
                catch err  % built-in print() failed - maybe an old Matlab release (no -dsvg)
                    filename = strrep(filename,'export_fig_out','filename');
                    msg = ['SVG output is not supported for your figure: ' err.message '\n' ...
                        'Try one of the following alternatives:\n' ...
                        '  1. saveas(gcf,''' filename ''')\n' ...
                        '  2. fig2svg utility: https://github.com/kupiqu/fig2svg\n' ...  % Note: replaced defunct https://github.com/jschwizer99/plot2svg with up-to-date fork on https://github.com/kupiqu/fig2svg
                        '  3. export_fig to EPS/PDF, then convert to SVG using non-Matlab tools\n'];
                    error('export_fig:SVG:error',msg);
                end
            end
            % SVG output was successful if we reached this point
            % Add warning about unsupported export_fig options with SVG output
            if ~options.silent && (any(~isnan(options.crop_amounts)) || any(options.bb_padding))
                warning('export_fig:SVG:options', 'export_fig''s SVG output does not [currently] support cropping/padding.');
            end

            % Fix the generated SVG file, based on Cris Luengo's SVG_FIX_VIEWBOX:
            % https://www.mathworks.com/matlabcentral/fileexchange/49617-svg_fix_viewbox-in_name-varargin
            try
                % Read SVG file
                s = read_write_entire_textfile(filename);
                % Fix fonts #1: 'SansSerif' doesn't work on my browser, the correct CSS is 'sans-serif'
                s = regexprep(s,'font-family:SansSerif;|font-family:''SansSerif'';','font-family:''sans-serif'';');
                % Fix fonts #1: The document-wide default font is 'Dialog'. What is this anyway?
                s = regexprep(s,'font-family:''Dialog'';','font-family:''sans-serif'';');
                % Replace 'width="xxx" height="yyy"' with 'width="100%" viewBox="0 0 xxx yyy"'
                t = regexp(s,'<svg.* width="(?<width>[0-9]*)" height="(?<height>[0-9]*)"','names');
                if ~isempty(t)
                    relativeWidth = 100;  %TODO - user-settable via input parameter?
                    s = regexprep(s,'(?<=<svg[^\n]*) width="[0-9]*" height="[0-9]*"',sprintf(' width="%d\\%%" viewBox="0 0 %s %s"',relativeWidth,t.width,t.height));
                end
                % Write updated SVG file
                read_write_entire_textfile(filename, s);
            catch
                % never mind - ignore
            end
        end

        % EMF format
        if options.emf
            try
                anythingChanged = false;
                % Handle transparent bgcolor request
                if options.transparent && ~isequal(tcol_orig,'none')
                    anythingChanged = true;
                    set(fig, 'Color','none');
                end
                if ~options.silent
                    if ~ispc
                        warning('export_fig:EMF:NotWindows', 'EMF is only supported on Windows; exporting to EMF format on this machine may result in unexpected behavior.');
                    elseif isequal(renderer,'-painters') && (options.resolution~=864 || options.magnify~=1)
                        warning('export_fig:EMF:Painters', 'export_fig -r and -m options are ignored for EMF export using the -painters renderer.');
                    elseif abs(get(0,'ScreenPixelsPerInch')*options.magnify - options.resolution) > 1e-6
                        warning('export_fig:EMF:Magnify', 'export_fig -m option is ignored for EMF export.');
                    end
                    if ~isequal(options.bb_padding,0) || ~isempty(options.quality)
                        warning('export_fig:EMF:Options', 'export_fig cropping, padding and quality options are ignored for EMF export.');
                    end
                    if ~anythingChanged
                        warning('export_fig:EMF:print', 'For a figure without background transparency, export_fig uses Matlab''s built-in print(''-dmeta'') function without any extra processing, so try using it directly.');
                    end
                end
                printArgs = {renderer};
                if ~isempty(options.resolution)
                    printArgs{end+1} = sprintf('-r%d', options.resolution);
                end
                filename = [options.name '.emf'];
                print(fig, '-dmeta', printArgs{:}, filename);
            catch err  % built-in print() failed - maybe an old Matlab release (no -dsvg)
                msg = ['EMF output is not supported: ' err.message '\n' ...
                       'Try to use export_fig with other formats, such as PDF or EPS.\n'];
                error('export_fig:EMF:error',msg);
            end
        end

        % Revert the figure or close it (if requested)
        if cls || options.closeFig
            % Close the created figure
            close(fig);
        else
            % Reset the hardcopy mode
            try set(fig, 'InvertHardcopy', old_mode); catch, end  % fail silently in uifigures
            % Reset the axes limit and tick modes
            for a = 1:numel(Hlims)
                try
                    set(Hlims(a), 'XLimMode', Xlims{a}, 'YLimMode', Ylims{a}, 'ZLimMode', Zlims{a},... 
                                  'XTickMode', Xtick{a}, 'YTickMode', Ytick{a}, 'ZTickMode', Ztick{a},...
                                  'XTickLabelMode', Xlabel{a}, 'YTickLabelMode', Ylabel{a}, 'ZTickLabelMode', Zlabel{a}); 
                catch
                    % ignore - fix issue #4 (using HG2 on R2014a and earlier)
                end
            end
            % Revert the tex-labels font weights
            try set(texLabels, 'FontWeight','bold'); catch, end
            % Revert annotation units
            for handleIdx = 1 : numel(annotationHandles)
                try
                    oldUnits = originalUnits{handleIdx};
                catch
                    oldUnits = originalUnits;
                end
                try set(annotationHandles(handleIdx),'Units',oldUnits); catch, end
            end
            % Revert figure properties in case they were changed
            try set(fig, 'Units',oldFigUnits, 'Position',pos, 'Color',tcol_orig); catch, end
        end

        % Output to clipboard (if requested)
        if options.clipboard
            % Delete the output file if unchanged from the default name ('export_fig_out.png')
            if strcmpi(options.name,'export_fig_out')
                try
                    fileInfo = dir('export_fig_out.png');
                    if ~isempty(fileInfo)
                        timediff = now - fileInfo.datenum;
                        ONE_SEC = 1/24/60/60;
                        if timediff < ONE_SEC
                            delete('export_fig_out.png');
                        end
                    end
                catch
                    % never mind...
                end
            end

            % Use Java clipboard by default
            if strcmpi(options.clipformat,'image')
                % Save the image in the system clipboard
                % credit: Jiro Doke's IMCLIPBOARD: http://www.mathworks.com/matlabcentral/fileexchange/28708-imclipboard
                try
                    error(javachk('awt', 'export_fig -clipboard output'));
                catch
                    if ~options.silent
                        warning('export_fig:clipboardJava', 'export_fig -clipboard output failed: requires Java to work');
                    end
                    return;
                end
                try
                    % Import necessary Java classes
                    import java.awt.Toolkit                 %#ok<SIMPT>
                    import java.awt.image.BufferedImage     %#ok<SIMPT>
                    import java.awt.datatransfer.DataFlavor %#ok<SIMPT>

                    % Get System Clipboard object (java.awt.Toolkit)
                    cb = Toolkit.getDefaultToolkit.getSystemClipboard();

                    % Add java class (ImageSelection) to the path
                    if ~exist('ImageSelection', 'class')
                        javaaddpath(fileparts(which(mfilename)), '-end');
                    end

                    % Get image size
                    ht = size(imageData, 1);
                    wd = size(imageData, 2);

                    % Convert to Blue-Green-Red format
                    try
                        imageData2 = imageData(:, :, [3 2 1]);
                    catch
                        % Probably gray-scaled image (2D, without the 3rd [RGB] dimension)
                        imageData2 = imageData(:, :, [1 1 1]);
                    end

                    % Convert to 3xWxH format
                    imageData2 = permute(imageData2, [3, 2, 1]);

                    % Append Alpha data (unused - transparency is not supported in clipboard copy)
                    alphaData2 = uint8(permute(255*alpha,[3,2,1])); %=255*ones(1,wd,ht,'uint8')
                    imageData2 = cat(1, imageData2, alphaData2);

                    % Create image buffer
                    imBuffer = BufferedImage(wd, ht, BufferedImage.TYPE_INT_RGB);
                    imBuffer.setRGB(0, 0, wd, ht, typecast(imageData2(:), 'int32'), 0, wd);

                    % Create ImageSelection object from the image buffer
                    imSelection = ImageSelection(imBuffer);

                    % Set clipboard content to the image
                    cb.setContents(imSelection, []);
                catch
                    if ~options.silent
                        warning('export_fig:clipboardFailed', 'export_fig -clipboard output failed: %s', lasterr); %#ok<LERR>
                    end
                end
            else  % use one of print()'s builtin clipboard formats
                % Remove background if requested (EMF format only)
                if options.transparent && strcmpi(options.clipformat,'meta')
                    % Set figure bgcolor to none
                    originalBgColor = get(fig, 'Color');
                    set(fig,'Color','none');

                    % Set axes bgcolor to none
                    hAxes = findall(fig, 'Type','axes');
                    originalAxColor = get(hAxes, 'Color');
                    set(hAxes,'Color','none');

                    drawnow;  %repaint before export
                end

                % Call print() to create the clipboard output
                clipformat = ['-d' options.clipformat];
                printArgs = {renderer};
                if ~isempty(options.resolution)
                    printArgs{end+1} = sprintf('-r%d', options.resolution);
                end
                print(fig, '-clipboard', clipformat, printArgs{:});

                % Restore the original background color
                try set(fig,   'Color',originalBgColor); catch, end
                try set(hAxes, 'Color',originalAxColor); catch, end
                drawnow; 
            end
        end

        % Don't output the data to console unless requested
        if ~nargout
            clear imageData alpha
        end
    catch err
        % Revert figure properties in case they were changed
        try set(fig,'Units',oldFigUnits, 'Position',pos, 'Color',tcol_orig); catch, end
        % Display possible workarounds before the error message
        if displaySuggestedWorkarounds && ~strcmpi(err.message,'export_fig error')
            isNewerVersionAvailable = checkForNewerVersion(currentVersion);  % alert if a newer version exists
            if isempty(regexpi(err.message,'Ghostscript'))
                fprintf(2, 'export_fig error. ');
            end
            fprintf(2, 'Please ensure:\n');
            fprintf(2, ' * that the function you used (%s.m) version %s is from the expected location\n', mfilename('fullpath'), num2str(currentVersion));
            paths = which(mfilename,'-all');
            if iscell(paths) && numel(paths) > 1
                fprintf(2, '    (you appear to have %s of export_fig installed)\n', hyperlink('matlab:which export_fig -all','multiple versions'));
            end
            if isNewerVersionAvailable
                fprintf(2, ' * and that you are using the %s of export_fig (you are not: run %s to update it)\n', ...
                        hyperlink('https://github.com/altmany/export_fig/archive/master.zip','latest version'), ...
                        hyperlink('matlab:export_fig(''-update'')','export_fig(''-update'')'));
            end
            fprintf(2, ' * and that you did not made a mistake in export_fig''s %s\n', hyperlink('matlab:help export_fig','expected input arguments'));
            if isvector(options)
                if ismac
                    url = 'http://pages.uoregon.edu/koch';
                else
                    url = 'http://ghostscript.com';
                end
                fpath = user_string('ghostscript');
                fprintf(2, ' * and that %s is properly installed in %s\n', ...
                        hyperlink(url,'ghostscript'), ...
                        hyperlink(['matlab:winopen(''' fileparts(fpath) ''')'], fpath));
            end
            try
                if options.eps
                    fpath = user_string('pdftops');
                    fprintf(2, ' * and that %s is properly installed in %s\n', ...
                            hyperlink('http://xpdfreader.com/download.html','pdftops'), ...
                            hyperlink(['matlab:winopen(''' fileparts(fpath) ''')'], fpath));
                end
            catch
                % ignore - probably an error in parse_args
            end
            try
                % Alert per issue #149
                if ~strncmpi(get(0,'Units'),'pixel',5)
                    fprintf(2, ' * or try to set groot''s Units property back to its default value of ''pixels'' (%s)\n', hyperlink('https://github.com/altmany/export_fig/issues/149','details'));
                end
            catch
                % ignore - maybe an old MAtlab release
            end
            fprintf(2, '\nIf the problem persists, then please %s.\n', hyperlink('https://github.com/altmany/export_fig/issues','report a new issue'));
            if exist(tmp_nam,'file')
                fprintf(2, 'In your report, please upload the problematic EPS file: %s (you can then delete this file).\n', tmp_nam);
            end
            fprintf(2, '\n');
        end
        rethrow(err)
    end
end

function options = default_options()
    % Default options used by export_fig
    options = struct(...
        'name',            'export_fig_out', ...
        'crop',            true, ...
        'crop_amounts',    nan(1,4), ...  % auto-crop all 4 image sides
        'transparent',     false, ...
        'renderer',        0, ...         % 0: default, 1: OpenGL, 2: ZBuffer, 3: Painters
        'pdf',             false, ...
        'eps',             false, ...
        'emf',             false, ...
        'svg',             false, ...
        'png',             false, ...
        'tif',             false, ...
        'jpg',             false, ...
        'bmp',             false, ...
        'clipboard',       false, ...
        'clipformat',      'image', ...
        'colourspace',     0, ...         % 0: RGB/gray, 1: CMYK, 2: gray
        'append',          false, ...
        'im',              false, ...
        'alpha',           false, ...
        'aa_factor',       0, ...
        'bb_padding',      0, ...
        'magnify',         [], ...
        'resolution',      [], ...
        'bookmark',        false, ...
        'closeFig',        false, ...
        'quality',         [], ...
        'update',          false, ...
        'version',         false, ...
        'fontswap',        true, ...
        'font_space',      '', ...
        'linecaps',        false, ...
        'invert_hardcopy', true, ...
        'format_options',  struct, ...
        'preserve_size',   false, ...
        'silent',          false, ...
        'regexprep',       [], ...
        'gs_options',      {{}});
end

function [fig, options] = parse_args(nout, fig, argNames, varargin)
    % Parse the input arguments

    % Convert strings => chars
    varargin = cellfun(@str2char,varargin,'un',false);

    % Set the defaults
    native = false; % Set resolution to native of an image
    options = default_options();
    options.im =    (nout == 1);  % user requested imageData output
    options.alpha = (nout == 2);  % user requested alpha output
    options.handleName = '';  % default handle name

    % Go through the other arguments
    skipNext = 0;
    for a = 1:nargin-3  % only process varargin, no other parse_args() arguments
        if skipNext > 0
            skipNext = skipNext-1;
            continue;
        end
        if all(ishandle(varargin{a}))
            fig = varargin{a};
            options.handleName = argNames{a};
        elseif ischar(varargin{a}) && ~isempty(varargin{a})
            if varargin{a}(1) == '-'
                switch lower(varargin{a}(2:end))
                    case 'nocrop'
                        options.crop = false;
                        options.crop_amounts = [0,0,0,0];
                    case {'trans', 'transparent'}
                        options.transparent = true;
                    case 'opengl'
                        options.renderer = 1;
                    case 'zbuffer'
                        options.renderer = 2;
                    case 'painters'
                        options.renderer = 3;
                    case 'pdf'
                        options.pdf = true;
                    case 'eps'
                        options.eps = true;
                    case {'emf','meta'}
                        options.emf = true;
                    case 'svg'
                        options.svg = true;
                    case 'png'
                        options.png = true;
                    case {'tif', 'tiff'}
                        options.tif = true;
                    case {'jpg', 'jpeg'}
                        options.jpg = true;
                    case 'bmp'
                        options.bmp = true;
                    case 'rgb'
                        options.colourspace = 0;
                    case 'cmyk'
                        options.colourspace = 1;
                    case {'gray', 'grey'}
                        options.colourspace = 2;
                    case {'a1', 'a2', 'a3', 'a4'}
                        options.aa_factor = str2double(varargin{a}(3));
                    case 'append'
                        options.append = true;
                    case 'bookmark'
                        options.bookmark = true;
                    case 'native'
                        native = true;
                    case {'clipboard','clipboard:image'}
                        options.clipboard = true;
                        options.clipformat = 'image';
                        options.im    = true;  %ensure that imageData is created
                        options.alpha = true;
                    case 'clipboard:bitmap'
                        options.clipboard = true;
                        options.clipformat = 'bitmap';
                    case {'clipboard:emf','clipboard:meta'}
                        options.clipboard = true;
                        options.clipformat = 'meta';
                    case 'clipboard:pdf'
                        options.clipboard = true;
                        options.clipformat = 'pdf';
                    case 'update'
                        updateInstalledVersion();
                        fig = -1;  % silent bail-out
                    case 'version'
                        options.version = true;
                        return  % ignore any additional args
                    case 'nofontswap'
                        options.fontswap = false;
                    case 'font_space'
                        options.font_space = varargin{a+1};
                        skipNext = 1;
                    case 'linecaps'
                        options.linecaps = true;
                    case 'noinvert'
                        options.invert_hardcopy = false;
                    case 'preserve_size'
                        options.preserve_size = true;
                    case 'options'
                        % Issue #269: format-specific options
                        inputOptions = varargin{a+1};
                        %options.format_options  = inputOptions;
                        if isempty(inputOptions), continue, end
                        formats = fieldnames(inputOptions(1));
                        for idx = 1 : numel(formats)
                            optionsStruct = inputOptions.(formats{idx});
                            %optionsCells = [fieldnames(optionsStruct) struct2cell(optionsStruct)]';
                            formatName = regexprep(lower(formats{idx}),{'tiff','jpeg'},{'tif','jpg'});
                            options.format_options.(formatName) = optionsStruct; %=optionsCells(:)';
                        end
                        skipNext = 1;
                    case 'silent'
                        options.silent = true;
                    case 'regexprep'
                        options.regexprep = varargin(a+1:a+2);
                        skipNext = 2;
                    otherwise
                        try
                            wasError = false;
                            if strcmpi(varargin{a}(1:2),'-d')
                                varargin{a}(2) = 'd';  % ensure lowercase 'd'
                                options.gs_options{end+1} = varargin{a};
                            elseif strcmpi(varargin{a}(1:2),'-c')
                                if strncmpi(varargin{a},'-clipboard:',11)
                                    wasError = true;
                                    error('export_fig:BadOptionValue','option ''%s'' cannot be parsed: only image, bitmap, emf and pdf formats are supported',varargin{a});
                                end
                                if numel(varargin{a})==2
                                    skipNext = 1;
                                    vals = str2num(varargin{a+1}); %#ok<ST2NM>
                                else
                                    vals = str2num(varargin{a}(3:end)); %#ok<ST2NM>
                                end
                                if numel(vals)~=4
                                    wasError = true;
                                    error('export_fig:BadOptionValue','option -c cannot be parsed: must be a 4-element numeric vector');
                                end
                                options.crop_amounts = vals;
                                options.crop = true;
                            else  % scalar parameter value
                                val = str2double(regexp(varargin{a}, '(?<=-(m|M|r|R|q|Q|p|P))-?\d*.?\d+', 'match'));
                                if isempty(val) || isnan(val)
                                    % Issue #51: improved processing of input args (accept space between param name & value)
                                    val = str2double(varargin{a+1});
                                    if isscalar(val) && ~isnan(val)
                                        skipNext = 1;
                                    end
                                end
                                if ~isscalar(val) || isnan(val)
                                    wasError = true;
                                    error('export_fig:BadOptionValue','option %s is not recognised or cannot be parsed', varargin{a});
                                end
                                switch lower(varargin{a}(2))
                                    case 'm'
                                        % Magnification may never be negative
                                        if val <= 0
                                            wasError = true;
                                            error('export_fig:BadMagnification','Bad magnification value: %g (must be positive)', val);
                                        end
                                        options.magnify = val;
                                    case 'r'
                                        options.resolution = val;
                                    case 'q'
                                        options.quality = max(val, 0);
                                    case 'p'
                                        options.bb_padding = val;
                                end
                            end
                        catch err
                            % We might have reached here by raising an intentional error
                            if wasError  % intentional raise
                                rethrow(err)
                            else  % unintentional
                                error('export_fig:BadOption',['Unrecognized export_fig input option: ''' varargin{a} '''']);
                            end
                        end
                end
            else
                [p, options.name, ext] = fileparts(varargin{a});
                if ~isempty(p)
                    % Issue #221: alert if the requested folder does not exist
                    if ~exist(p,'dir'),  error('export_fig:BadPath',['Folder ' p ' does not exist!']);  end
                    options.name = [p filesep options.name];
                end
                switch lower(ext)
                    case {'.tif', '.tiff'}
                        options.tif = true;
                    case {'.jpg', '.jpeg'}
                        options.jpg = true;
                    case '.png'
                        options.png = true;
                    case '.bmp'
                        options.bmp = true;
                    case '.eps'
                        options.eps = true;
                    case '.emf'
                        options.emf = true;
                    case '.pdf'
                        options.pdf = true;
                    case '.fig'
                        % If no open figure, then load the specified .fig file and continue
                        figFilename = varargin{a};
                        if isempty(fig)
                            fig = openfig(figFilename,'invisible');
                            varargin{a} = fig;
                            options.closeFig = true;
                            options.handleName = ['openfig(''' figFilename ''')'];
                        else
                            % save the current figure as the specified .fig file and exit
                            saveas(fig(1),figFilename);
                            fig = -1;
                            return
                        end
                    case '.svg'
                        options.svg = true;
                    otherwise
                        options.name = varargin{a};
                end
            end
        end
    end

    % Quick bail-out if no figure found
    if isempty(fig),  return;  end

    % Do border padding with repsect to a cropped image
    if options.bb_padding
        options.crop = true;
    end

    % Set default anti-aliasing now we know the renderer
    try isAA = strcmp(get(ancestor(fig, 'figure'), 'GraphicsSmoothing'), 'on'); catch, isAA = false; end
    if isAA
        if options.aa_factor > 1 && ~options.silent
            warning('export_fig:AntiAliasing','You requested anti-aliased export_fig output of a figure that is already anti-aliased - your -a option in export_fig is ignored.')
        end
        options.aa_factor = 1;  % ignore -a option when the figure is already anti-aliased (HG2)
    elseif options.aa_factor == 0  % default
        %options.aa_factor = 1 + 2 * (~(using_hg2(fig) && isAA) | (options.renderer == 3));
        options.aa_factor = 1 + 2 * (~using_hg2(fig));  % =1 in HG2, =3 in HG1
    end
    if options.aa_factor > 1 && ~isAA && using_hg2(fig) && ~options.silent
        warning('export_fig:AntiAliasing','You requested anti-aliased export_fig output of an aliased figure (''GraphicsSmoothing''=''off''). You will see better results if you set your figure''s GraphicsSmoothing property to ''on'' before calling export_fig.')
    end

    % Convert user dir '~' to full path
    if numel(options.name) > 2 && options.name(1) == '~' && (options.name(2) == '/' || options.name(2) == '\')
        options.name = fullfile(char(java.lang.System.getProperty('user.home')), options.name(2:end));
    end

    % Compute the magnification and resolution
    if isempty(options.magnify)
        if isempty(options.resolution)
            options.magnify = 1;
            options.resolution = 864;
        else
            options.magnify = options.resolution ./ get(0, 'ScreenPixelsPerInch');
        end
    elseif isempty(options.resolution)
        options.resolution = 864;
    end

    % Set the format to PNG, if no other format was specified
    if ~isvector(options) && ~isbitmap(options) && ~options.svg && ~options.emf
        options.png = true;
    end

    % Check whether transparent background is wanted (old way)
    if isequal(get(ancestor(fig(1), 'figure'), 'Color'), 'none')
        options.transparent = true;
    end

    % If requested, set the resolution to the native vertical resolution of the
    % first suitable image found
    if native
        if isbitmap(options)
            % Find a suitable image
            list = findall(fig, 'Type','image', 'Tag','export_fig_native');
            if isempty(list)
                list = findall(fig, 'Type','image', 'Visible','on');
            end
            for hIm = list(:)'
                % Check height is >= 2
                height = size(get(hIm, 'CData'), 1);
                if height < 2
                    continue
                end
                % Account for the image filling only part of the axes, or vice versa
                yl = get(hIm, 'YData');
                if isscalar(yl)
                    yl = [yl(1)-0.5 yl(1)+height+0.5];
                else
                    yl = [min(yl), max(yl)];  % fix issue #151 (case of yl containing more than 2 elements)
                    if ~diff(yl)
                        continue
                    end
                    yl = yl + [-0.5 0.5] * (diff(yl) / (height - 1));
                end
                hAx = get(hIm, 'Parent');
                yl2 = get(hAx, 'YLim');
                % Find the pixel height of the axes
                oldUnits = get(hAx, 'Units');
                set(hAx, 'Units', 'pixels');
                pos = get(hAx, 'Position');
                set(hAx, 'Units', oldUnits);
                if ~pos(4)
                    continue
                end
                % Found a suitable image
                % Account for stretch-to-fill being disabled
                pbar = get(hAx, 'PlotBoxAspectRatio');
                pos = min(pos(4), pbar(2)*pos(3)/pbar(1));
                % Set the magnification to give native resolution
                options.magnify = abs((height * diff(yl2)) / (pos * diff(yl)));  % magnification must never be negative: issue #103
                break
            end
        elseif options.resolution == 864  % don't use -r864 in vector mode if user asked for -native
            options.resolution = []; % issue #241 (internal Matlab bug produces black lines with -r864)
        end
    end
end

% Convert a possible string => char (issue #245)
function value = str2char(value)
    if isa(value,'string')
        value = char(value);
    end
end

function A = downsize(A, factor)
    % Downsample an image
    if factor <= 1 || isempty(A) %issue #310
        % Nothing to do
        return
    end
    try
        % Faster, but requires image processing toolbox
        A = imresize(A, 1/factor, 'bilinear');
    catch
        % No image processing toolbox - resize manually
        % Lowpass filter - use Gaussian as is separable, so faster
        % Compute the 1d Gaussian filter
        filt = (-factor-1:factor+1) / (factor * 0.6);
        filt = exp(-filt .* filt);
        % Normalize the filter
        filt = single(filt / sum(filt));
        % Filter the image
        padding = floor(numel(filt) / 2);
        if padding < 1 || isempty(A), return, end  %issue #310
        onesPad = ones(1, padding);
        for a = 1:size(A,3)
            A2 = single(A([onesPad 1:end repmat(end,1,padding)], ...
                          [onesPad 1:end repmat(end,1,padding)], a));
            A(:,:,a) = conv2(filt, filt', A2, 'valid');
        end
        % Subsample
        A = A(1+floor(mod(end-1, factor)/2):factor:end,1+floor(mod(end-1, factor)/2):factor:end,:);
    end
end

function A = rgb2grey(A)
    A = cast(reshape(reshape(single(A), [], 3) * single([0.299; 0.587; 0.114]), size(A, 1), size(A, 2)), class(A)); % #ok<ZEROLIKE>
end

function A = check_greyscale(A)
    % Check if the image is greyscale
    if size(A, 3) == 3 && ...
            all(reshape(A(:,:,1) == A(:,:,2), [], 1)) && ...
            all(reshape(A(:,:,2) == A(:,:,3), [], 1))
        A = A(:,:,1); % Save only one channel for 8-bit output
    end
end

function eps_remove_background(fname, count)
    % Remove the background of an eps file
    % Open the file
    fh = fopen(fname, 'r+');
    if fh == -1
        error('export_fig:EPS:open','Cannot open file %s.', fname);
    end
    % Read the file line by line
    while count
        % Get the next line
        l = fgets(fh);
        if isequal(l, -1)
            break; % Quit, no rectangle found
        end
        % Check if the line contains the background rectangle
        if isequal(regexp(l, ' *0 +0 +\d+ +\d+ +r[fe] *[\n\r]+', 'start'), 1)
            % Set the line to whitespace and quit
            l(1:regexp(l, '[\n\r]', 'start', 'once')-1) = ' ';
            fseek(fh, -numel(l), 0);
            fprintf(fh, l);
            % Reduce the count
            count = count - 1;
        end
    end
    % Close the file
    fclose(fh);
end

function b = isvector(options)
    b = options.pdf || options.eps;
end

function b = isbitmap(options)
    b = options.png || options.tif || options.jpg || options.bmp || options.im || options.alpha;
end

function [A, tcol, alpha] = getFigImage(fig, magnify, renderer, options, pos)
    if options.transparent
        % MATLAB "feature": figure size can change when changing color in -nodisplay mode
        set(fig, 'Color', 'w', 'Position', pos);
        drawnow;  % repaint figure, otherwise Java screencapture will see black bgcolor
    end
    % Print large version to array
    try
        % The following code might cause out-of-memory errors
        [A, tcol, alpha] = print2array(fig, magnify, renderer);
    catch
        % This is more conservative in memory, but perhaps kills transparency(?)
        [A, tcol, alpha] = print2array(fig, magnify/options.aa_factor, renderer);
    end
    % In transparent mode, set the bgcolor to white
    if options.transparent
        % Note: tcol should already be [255,255,255] here, but just in case it's not...
        tcol = uint8([255,255,255]);  %=white
    end
end

function A = make_cell(A)
    if ~iscell(A)
        A = {A};
    end
end

function add_bookmark(fname, bookmark_text)
    % Adds a bookmark to the temporary EPS file after %%EndPageSetup
    % Read in the file
    fh = fopen(fname, 'r');
    if fh == -1
        error('export_fig:bookmark:FileNotFound','File %s not found.', fname);
    end
    try
        fstrm = fread(fh, '*char')';
    catch ex
        fclose(fh);
        rethrow(ex);
    end
    fclose(fh);

    % Include standard pdfmark prolog to maximize compatibility
    fstrm = strrep(fstrm, '%%BeginProlog', sprintf('%%%%BeginProlog\n/pdfmark where {pop} {userdict /pdfmark /cleartomark load put} ifelse'));
    % Add page bookmark
    fstrm = strrep(fstrm, '%%EndPageSetup', sprintf('%%%%EndPageSetup\n[ /Title (%s) /OUT pdfmark',bookmark_text));

    % Write out the updated file
    fh = fopen(fname, 'w');
    if fh == -1
        error('export_fig:bookmark:permission','Unable to open %s for writing.', fname);
    end
    try
        fwrite(fh, fstrm, 'char*1');
    catch ex
        fclose(fh);
        rethrow(ex);
    end
    fclose(fh);
end

function set_tick_mode(Hlims, ax)
    % Set the tick mode of linear axes to manual
    % Leave log axes alone as these are tricky
    M = get(Hlims, [ax 'Scale']);
    if ~iscell(M)
        M = {M};
    end
    %idx = cellfun(@(c) strcmp(c, 'linear'), M);
    idx = find(strcmp(M,'linear'));
    %set(Hlims(idx), [ax 'TickMode'], 'manual');  % issue #187
    %set(Hlims(idx), [ax 'TickLabelMode'], 'manual');  % this hides exponent label in HG2!
    for idx2 = 1 : numel(idx)
        try
            % Fix for issue #187 - only set manual ticks when no exponent is present
            hAxes = Hlims(idx(idx2));
            props = {[ax 'TickMode'],'manual', [ax 'TickLabelMode'],'manual'};
            tickVals = get(hAxes,[ax 'Tick']);
            tickStrs = get(hAxes,[ax 'TickLabel']);
            try % Fix issue #236
                exponents = [hAxes.([ax 'Axis']).SecondaryLabel];
            catch
                exponents = [hAxes.([ax 'Ruler']).SecondaryLabel];
            end
            if isempty([exponents.String])
                % Fix for issue #205 - only set manual ticks when the Ticks number match the TickLabels number
                if numel(tickVals) == numel(tickStrs)
                    set(hAxes, props{:});  % no exponent and matching ticks, so update both ticks and tick labels to manual
                end
            end
        catch  % probably HG1
            % Fix for issue #220 - exponent is removed in HG1 when TickMode is 'manual' (internal Matlab bug)
            if isequal(tickVals, str2num(tickStrs)') %#ok<ST2NM>
                set(hAxes, props{:});  % revert back to old behavior
            end
        end
    end
end

function change_rgb_to_cmyk(fname)  % convert RGB => CMYK within an EPS file
    % Do post-processing on the eps file
    try
        % Read the EPS file into memory
        fstrm = read_write_entire_textfile(fname);

        % Replace all gray-scale colors
        fstrm = regexprep(fstrm, '\n([\d.]+) +GC\n', '\n0 0 0 ${num2str(1-str2num($1))} CC\n');
        
        % Replace all RGB colors
        fstrm = regexprep(fstrm, '\n[0.]+ +[0.]+ +[0.]+ +RC\n', '\n0 0 0 1 CC\n');  % pure black
        fstrm = regexprep(fstrm, '\n([\d.]+) +([\d.]+) +([\d.]+) +RC\n', '\n${sprintf(''%.4g '',[1-[str2num($1),str2num($2),str2num($3)]/max([str2num($1),str2num($2),str2num($3)]),1-max([str2num($1),str2num($2),str2num($3)])])} CC\n');

        % Overwrite the file with the modified contents
        read_write_entire_textfile(fname, fstrm);
    catch
        % never mind - leave as is...
    end
end

function [hBlackAxles, hBlackRulers] = fixBlackAxle(hAxes, axleName)
    hBlackAxles  = [];
    hBlackRulers = [];
    for idx = 1 : numel(hAxes)
        ax = hAxes(idx);
        axleColor = get(ax, axleName);
        if isequal(axleColor,[0,0,0]) || isequal(axleColor,'k')
            hBlackAxles(end+1) = ax; %#ok<AGROW>
            try  % Fix issue #306 - black yyaxis
                if strcmpi(axleName,'Color'), continue, end  %ruler, not axle
                rulerName = strrep(axleName,'Color','Axis');
                hRulers = get(ax, rulerName);
                newBlackRulers = fixBlackAxle(hRulers,'Color');
                hBlackRulers = [hBlackRulers newBlackRulers]; %#ok<AGROW>
            catch
            end
        end
    end
    set(hBlackAxles, axleName, [0,0,0.01]);  % off-black
end

% Issue #269: format-specific options
function [optionsCells, bitDepth] = getFormatOptions(options, formatName)
    bitDepth = [];
    try
        optionsStruct = options.format_options.(lower(formatName));
    catch
        % User did not specify any extra parameters for this format
        optionsCells = {};
        return
    end
    optionNames = fieldnames(optionsStruct);
    optionVals  = struct2cell(optionsStruct);
    optionsCells = [optionNames, optionVals]';
    if nargout < 2, return, end  % bail out if BitDepth is not required
    try
        idx = find(strcmpi(optionNames,'BitDepth'), 1, 'last');
        if ~isempty(idx)
            bitDepth = optionVals{idx};
        end
    catch
        % never mind - ignore
    end
end

% Check for newer version (only once a day)
function isNewerVersionAvailable = checkForNewerVersion(currentVersion)
    persistent lastCheckTime lastVersion
    isNewerVersionAvailable = false;
    if nargin < 1 || isempty(lastCheckTime) || now - lastCheckTime > 1
        url = 'https://raw.githubusercontent.com/altmany/export_fig/master/export_fig.m';
        try
            str = readURL(url);
            [unused,unused,unused,unused,latestVerStrs] = regexp(str, '\n[^:]+: \(([^)]+)\) ([^%]+)(?=\n)'); %#ok<ASGLU>
            latestVersion = str2double(latestVerStrs{end}{1});
            if nargin < 1
                currentVersion = lastVersion;
            else
                currentVersion = currentVersion + 1e3*eps;
            end
            isNewerVersionAvailable = latestVersion > currentVersion;
            if isNewerVersionAvailable
                try
                    verStrs = strtrim(reshape([latestVerStrs{:}],2,[]));
                    verNums = arrayfun(@(c)str2double(c{1}),verStrs(1,:));
                    isValid = verNums > currentVersion;
                    versionDesc = strjoin(flip(verStrs(2,isValid)),';');
                catch
                    % Something bad happened - only display the latest version description
                    versionDesc = latestVerStrs{1}{2};
                end
                try versionDesc = strjoin(strrep(strcat(' ***', strtrim(strsplit(versionDesc,';'))),'***','* '), char(10)); catch, end %#ok<CHARTEN>
                msg = sprintf(['You are using version %.2f of export_fig. ' ...
                               'A newer version (%g) is available, with the following improvements/fixes:\n' ...
                               '%s\n' ...
                               'A change-log of recent releases is available here; the complete change-log is included at the top of the export_fig.m file.\n' ...  % issue #322
                               'You can download the new version from GitHub or Matlab File Exchange, ' ...
                               'or run export_fig(''-update'') to install it directly.' ...
                              ], currentVersion, latestVersion, versionDesc);
                msg = hyperlink('https://github.com/altmany/export_fig', 'GitHub', msg);
                msg = hyperlink('https://www.mathworks.com/matlabcentral/fileexchange/23629-export_fig', 'Matlab File Exchange', msg);
                msg = hyperlink('matlab:export_fig(''-update'')', 'export_fig(''-update'')', msg);
                msg = hyperlink('https://github.com/altmany/export_fig/releases', 'available here', msg);
                msg = hyperlink('https://github.com/altmany/export_fig/blob/master/export_fig.m#L300', 'export_fig.m file', msg);
                warning('export_fig:version',msg);
            end
        catch
            % ignore
        end
        lastCheckTime = now;
        lastVersion = currentVersion;
    end
end

% Update the installed version of export_fig from the latest version online
function updateInstalledVersion()
    % Download the latest version of export_fig into the export_fig folder
    zipFileName = 'https://github.com/altmany/export_fig/archive/master.zip';
    fprintf('Downloading latest version of %s from %s...\n', mfilename, zipFileName);
    folderName = fileparts(which(mfilename('fullpath')));
    targetFileName = fullfile(folderName, datestr(now,'yyyy-mm-dd.zip'));
    try
        folder = hyperlink(['matlab:winopen(''' folderName ''')'], folderName);
    catch  % hyperlink.m is not properly installed
        folder = folderName;
    end
    try
        urlwrite(zipFileName,targetFileName); %#ok<URLWR>
    catch err
        error('export_fig:update:download','Error downloading %s into %s: %s\n',zipFileName,targetFileName,err.message);
    end

    % Unzip the downloaded zip file in the export_fig folder
    fprintf('Extracting %s...\n', targetFileName);
    try
        unzip(targetFileName,folderName);
        % Fix issue #302 - zip file uses an internal folder export_fig-master
        subFolder = fullfile(folderName,'export_fig-master');
        try movefile(fullfile(subFolder,'*.*'),folderName, 'f'); catch, end %All OSes
        try movefile(fullfile(subFolder,'*'),  folderName, 'f'); catch, end %MacOS/Unix
        try movefile(fullfile(subFolder,'.*'), folderName, 'f'); catch, end %MacOS/Unix
        try rmdir(subFolder); catch, end
    catch err
        error('export_fig:update:unzip','Error unzipping %s: %s\n',targetFileName,err.message);
    end

    % Notify the user and rehash
    fprintf('Successfully installed the latest %s version in %s\n', mfilename, folder);
    clear functions %#ok<CLFUNC>
    rehash
end

% Read a file from the web
function str = readURL(url)
    try
        str = char(webread(url));
    catch err %if isempty(which('webread'))
        if isempty(strfind(err.message,'404'))
            v = version;   % '9.6.0.1072779 (R2019a)'
            if v(1) >= '8' % '8.0 (R2012b)'  https://www.mathworks.com/help/matlab/release-notes.html?rntext=urlread&searchHighlight=urlread&startrelease=R2012b&endrelease=R2012b
                str = urlread(url, 'Timeout',5); %#ok<URLRD>
            else
                str = urlread(url); %#ok<URLRD>  % R2012a or older (no Timeout parameter)
            end
        else
            rethrow(err)
        end
    end
    if size(str,1) > 1  % ensure a row-wise string
        str = str';
    end
end

% Display a promo message in the Matlab console
function displayPromoMsg(msg, url)
    %msg = [msg url];
    msg = strrep(msg,'<$>',url);
    link = ['<a href="' url];
    msg = regexprep(msg,url,[link '">$0</a>']);
    %msg = regexprep(msg,{'consulting','training'},[link '/$0">$0</a>']);
    %warning('export_fig:promo',msg);
    disp(['[' 8 msg ']' 8]);
end

% Cross-check existance of other programs
function programsCrossCheck()
    try
        % IQ
        hasTaskList = false;
        if ispc && ~exist('IQML','file')
            hasIQ = exist('C:/Progra~1/DTN/IQFeed','dir') || ...
                    exist('C:/Progra~2/DTN/IQFeed','dir');
            if ~hasIQ
                [status,tasksStr] = system('tasklist'); %#ok<ASGLU>
                tasksStr = lower(tasksStr);
                hasIQ = ~isempty(strfind(tasksStr,'iqconnect')) || ...
                        ~isempty(strfind(tasksStr,'iqlink'));  %#ok<STREMP>
                hasTaskList = true;
            end
            if hasIQ
                displayPromoMsg('To connect Matlab to IQFeed, try the IQML connector <$>', 'https://UndocumentedMatlab.com/IQML');
            end
        end

        % IB
        if ~exist('IBMatlab','file')
            hasIB = false;
            possibleFolders = {'C:/Jts','C:/Programs/Jts','C:/Progra~1/Jts','C:/Progra~2/Jts','~/IBJts','~/IBJts/IBJts'};
            for folderIdx = 1 : length(possibleFolders)
                if exist(possibleFolders{folderIdx},'dir')
                    hasIB = true;
                    break
                end
            end
            if ~hasIB
                if ~hasTaskList
                    if ispc  % Windows
                        [status,tasksStr] = system('tasklist'); %#ok<ASGLU>
                    else  % Linux/MacOS
                        [status,tasksStr] = system('ps -e'); %#ok<ASGLU>
                    end
                    tasksStr = lower(tasksStr);
                end
                hasIB = ~isempty(strfind(tasksStr,'tws')) || ...
                        ~isempty(strfind(tasksStr,'ibgateway'));  %#ok<STREMP>
            end
            if hasIB
                displayPromoMsg('To connect Matlab to IB try the IB-Matlab connector <$>', 'https://UndocumentedMatlab.com/IB-Matlab');
            end
        end
    catch
        % never mind - ignore error
    end
end

% Hint to users to use exportgraphics/copygraphics in certain cases
function alertForExportOrCopygraphics(options)
    %matlabVerNum = str2num(regexprep(version,'(\d+\.\d+).*','$1'));
    try
        % Bail out on R2019b- (copygraphics/exportgraphics not available/reliable)
        if verLessThan('matlab','9.8')  % 9.8 = R2020a
            return
        end

        isNoRendererSpecified = options.renderer == 0;
        isPainters            = options.renderer == 3;
        noResolutionSpecified = isempty(options.resolution) || isequal(options.resolution,864);

        % First check for copygraphics compatibility (export to clipboard)
        params = ',';
        if options.clipboard
            if options.transparent  % -transparent was requested
                if isPainters || isNoRendererSpecified  % painters or default renderer
                    if noResolutionSpecified
                        params = '''BackgroundColor'',''none'',''ContentType'',''vector'',';
                    else  % exception: no message
                        params = ',';
                    end
                else  % opengl/zbuffer renderer
                    if options.invert_hardcopy  % default
                        params = '''BackgroundColor'',''white'',';
                    else  % -noinvert was requested
                        params = '''BackgroundColor'',''current'',';  % 'none' is 'white' when ContentType='image'
                    end
                    params = [params '''ContentType'',''image'','];
                    if ~noResolutionSpecified
                        params = [params '''Resolution'',' num2str(options.resolution) ','];
                    else
                        % don't add a resolution param
                    end
                end
            else  % no -transparent
                if options.invert_hardcopy  % default
                    params = '''BackgroundColor'',''white'',';
                else  % -noinvert was requested
                    params = '''BackgroundColor'',''current'',';
                end
                if isPainters  % painters (but not default!) renderer
                    if noResolutionSpecified
                        params = [params '''ContentType'',''vector'','];
                    else  % exception: no message
                        params = ',';
                    end
                else  % opengl/zbuffer/default renderer
                    params = [params '''ContentType'',''image'','];
                    if ~noResolutionSpecified
                        params = [params '''Resolution'',' num2str(options.resolution) ','];
                    else
                        % don't add a resolution param
                    end
                end
            end

            % If non-RGB colorspace was requested on R2021a+
            if ~verLessThan('matlab','9.10')  % 9.10 = R2021a
                if options.colourspace == 2  % gray
                    params = [params '''Colorspace'',''gray'','];
                end
            end
        end
        displayMsg(params, 'copygraphics', 'clipboard', '');

        % Next check for exportgraphics compatibility (export to file)
        % Note: not <else>, since -clipboard can be combined with file export
        params = ',';
        if ~options.clipboard
            if options.transparent  % -transparent was requested
                if isvector(options)  % vector output
                    if isPainters || isNoRendererSpecified  % painters or default renderer
                        if noResolutionSpecified
                            params = '''BackgroundColor'',''none'',''ContentType'',''vector'',';
                        else  % exception: no message
                            params = ',';
                        end
                    else  % opengl/zbuffer renderer
                        params = '''BackgroundColor'',''none'',''ContentType'',''vector'',';
                    end
                else % non-vector output
                    params = ',';
                end
            else  % no -transparent
                if options.invert_hardcopy  % default
                    params = '''BackgroundColor'',''white'',';
                else  % -noinvert was requested
                    params = '''BackgroundColor'',''current'',';
                end
                if isvector(options)  % vector output
                    if isPainters || isNoRendererSpecified  % painters or default renderer
                        if noResolutionSpecified
                            params = [params '''ContentType'',''vector'','];
                        else  % exception: no message
                            params = ',';
                        end
                    else  % opengl/zbuffer renderer
                        if noResolutionSpecified
                            params = [params '''ContentType'',''image'','];
                        else  % exception: no message
                            params = ',';
                        end
                    end
                else % non-vector output
                    if isPainters  % painters (but not default!) renderer
                       % exception: no message
                       params = ',';
                    else  % opengl/zbuffer/default renderer
                        if ~noResolutionSpecified
                            params = [params '''Resolution'',' num2str(options.resolution) ','];
                        end
                    end
                end
            end

            % If non-RGB colorspace was requested on R2021a+
            if ~verLessThan('matlab','9.10')  % 9.10 = R2021a
                if options.colourspace == 2  % gray
                    params = [params '''Colorspace'',''gray'','];
                elseif options.colourspace == 1 && options.eps % cmyk (eps only)
                    params = [params '''Colorspace'',''cmyk'','];
                end
            end
        end
        filenameParam = 'filename,'; %=[options.name ','];
        displayMsg(params, 'exportgraphics', 'file', filenameParam);
    catch 
        % Ignore errors - do not stop export_fig processing
    end

    % Utility function to display an alert message
    function displayMsg(params, funcName, type, filenameParam)
        if length(params) > 1
            % strip default param values from the message
            params = strrep(params, '''BackgroundColor'',''white'',', '');
            % strip the trailing ,
            if ~isempty(params) && params(end)==',', params(end)=''; end
            % if this message was not already displayed
            try prevParams = getpref('export_fig',funcName); catch, prevParams = ''; end
            if ~strcmpi(params, prevParams)
                % display the message (TODO: perhaps replace warning() with fprintf()?)
                if ~isempty([filenameParam params])
                    filenameParam = [',' filenameParam];
                end
                if ~isempty(filenameParam) && filenameParam(end)==',' && isempty(params)
                    filenameParam(end) = '';
                end
                handleName = options.handleName;
                if isempty(options.handleName) % handle was either not specified, or via gca()/gcf() etc. [i.e. not by variable]
                    handleName = 'hFigure';
                end
                msg = ['In Matlab R2020a+ you can also use ' funcName '(' handleName filenameParam params ') for simple ' type ' export'];
                oldWarn = warning('on','verbose');
                warning(['export_fig:' funcName], msg);
                warning(oldWarn);
                setpref('export_fig',funcName,params);
            end
        end
    end
end


==> figures/export_fig/fix_lines.m <==
%FIX_LINES  Improves the line style of eps files generated by print
%
% Examples:
%   fix_lines fname
%   fix_lines fname fname2
%   fstrm_out = fixlines(fstrm_in)
%
% This function improves the style of lines in eps files generated by
% MATLAB's print function, making them more similar to those seen on
% screen. Grid lines are also changed from a dashed style to a dotted
% style, for greater differentiation from dashed lines.
% 
% The function also places embedded fonts after the postscript header, in
% versions of MATLAB which place the fonts first (R2006b and earlier), in
% order to allow programs such as Ghostscript to find the bounding box
% information.
%
%IN:
%   fname - Name or path of source eps file.
%   fname2 - Name or path of destination eps file. Default: same as fname.
%   fstrm_in - File contents of a MATLAB-generated eps file.
%
%OUT:
%   fstrm_out - Contents of the eps file with line styles fixed.

% Copyright: (C) Oliver Woodford, 2008-2014

% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928)
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)

% Thank you to Sylvain Favrot for bringing the embedded font/bounding box
% interaction in older versions of MATLAB to my attention.
% Thank you to D Ko for bringing an error with eps files with tiff previews
% to my attention.
% Thank you to Laurence K for suggesting the check to see if the file was
% opened.

% 01/03/15: Issue #20: warn users if using this function in HG2 (R2014b+)
% 27/03/15: Fixed out of memory issue with enormous EPS files (generated by print() with OpenGL renderer), related to issue #39

function fstrm = fix_lines(fstrm, fname2)

% Issue #20: warn users if using this function in HG2 (R2014b+)
if using_hg2
    warning('export_fig:hg2','The fix_lines function should not be used in this Matlab version.');
end
    
if nargout == 0 || nargin > 1
    if nargin < 2
        % Overwrite the input file
        fname2 = fstrm;
    end
    % Read in the file
    fstrm = read_write_entire_textfile(fstrm);
end

% Move any embedded fonts after the postscript header
if strcmp(fstrm(1:15), '%!PS-AdobeFont-')
    % Find the start and end of the header
    ind = regexp(fstrm, '[\n\r]%!PS-Adobe-');
    [ind2, ind2] = regexp(fstrm, '[\n\r]%%EndComments[\n\r]+');
    % Put the header first
    if ~isempty(ind) && ~isempty(ind2) && ind(1) < ind2(1)
        fstrm = fstrm([ind(1)+1:ind2(1) 1:ind(1) ind2(1)+1:end]);
    end
end

% Make sure all line width commands come before the line style definitions,
% so that dash lengths can be based on the correct widths
% Find all line style sections
ind = [regexp(fstrm, '[\n\r]SO[\n\r]'),... % This needs to be here even though it doesn't have dots/dashes!
       regexp(fstrm, '[\n\r]DO[\n\r]'),...
       regexp(fstrm, '[\n\r]DA[\n\r]'),...
       regexp(fstrm, '[\n\r]DD[\n\r]')];
ind = sort(ind);
% Find line width commands
[ind2, ind3] = regexp(fstrm, '[\n\r]\d* w[\n\r]');
% Go through each line style section and swap with any line width commands
% near by
b = 1;
m = numel(ind);
n = numel(ind2);
for a = 1:m
    % Go forwards width commands until we pass the current line style
    while b <= n && ind2(b) < ind(a)
        b = b + 1;
    end
    if b > n
        % No more width commands
        break;
    end
    % Check we haven't gone past another line style (including SO!)
    if a < m && ind2(b) > ind(a+1)
        continue;
    end
    % Are the commands close enough to be confident we can swap them?
    if (ind2(b) - ind(a)) > 8
        continue;
    end
    % Move the line style command below the line width command
    fstrm(ind(a)+1:ind3(b)) = [fstrm(ind(a)+4:ind3(b)) fstrm(ind(a)+1:ind(a)+3)];
    b = b + 1;
end

% Find any grid line definitions and change to GR format
% Find the DO sections again as they may have moved
ind = int32(regexp(fstrm, '[\n\r]DO[\n\r]'));
if ~isempty(ind)
    % Find all occurrences of what are believed to be axes and grid lines
    ind2 = int32(regexp(fstrm, '[\n\r] *\d* *\d* *mt *\d* *\d* *L[\n\r]'));
    if ~isempty(ind2)
        % Now see which DO sections come just before axes and grid lines
        ind2 = repmat(ind2', [1 numel(ind)]) - repmat(ind, [numel(ind2) 1]);
        ind2 = any(ind2 > 0 & ind2 < 12); % 12 chars seems about right
        ind = ind(ind2);
        % Change any regions we believe to be grid lines to GR
        fstrm(ind+1) = 'G';
        fstrm(ind+2) = 'R';
    end
end

% Define the new styles, including the new GR format
% Dot and dash lengths have two parts: a constant amount plus a line width
% variable amount. The constant amount comes after dpi2point, and the
% variable amount comes after currentlinewidth. If you want to change
% dot/dash lengths for a one particular line style only, edit the numbers
% in the /DO (dotted lines), /DA (dashed lines), /DD (dot dash lines) and
% /GR (grid lines) lines for the style you want to change.
new_style = {'/dom { dpi2point 1 currentlinewidth 0.08 mul add mul mul } bdef',... % Dot length macro based on line width
             '/dam { dpi2point 2 currentlinewidth 0.04 mul add mul mul } bdef',... % Dash length macro based on line width
             '/SO { [] 0 setdash 0 setlinecap } bdef',... % Solid lines
             '/DO { [1 dom 1.2 dom] 0 setdash 0 setlinecap } bdef',... % Dotted lines
             '/DA { [4 dam 1.5 dam] 0 setdash 0 setlinecap } bdef',... % Dashed lines
             '/DD { [1 dom 1.2 dom 4 dam 1.2 dom] 0 setdash 0 setlinecap } bdef',... % Dot dash lines
             '/GR { [0 dpi2point mul 4 dpi2point mul] 0 setdash 1 setlinecap } bdef'}; % Grid lines - dot spacing remains constant

% Construct the output
% This is the original (memory-intensive) code:
%first_sec = strfind(fstrm, '% line types:'); % Isolate line style definition section
%[second_sec, remaining] = strtok(fstrm(first_sec+1:end), '/');
%[remaining, remaining] = strtok(remaining, '%');
%fstrm = [fstrm(1:first_sec) second_sec sprintf('%s\r', new_style{:}) remaining];
fstrm = regexprep(fstrm,'(% line types:.+?)/.+?%',['$1',sprintf('%s\r',new_style{:}),'%']);

% Write the output file
if nargout == 0 || nargin > 1
    read_write_entire_textfile(fname2, fstrm);
end
end


==> figures/export_fig/ghostscript.m <==
function varargout = ghostscript(cmd)
%GHOSTSCRIPT  Calls a local GhostScript executable with the input command
%
% Example:
%   [status result] = ghostscript(cmd)
%
% Attempts to locate a ghostscript executable, finally asking the user to
% specify the directory ghostcript was installed into. The resulting path
% is stored for future reference.
% 
% Once found, the executable is called with the input command string.
%
% This function requires a Ghostscript installation on your system.
% You can download Ghostscript from http://ghostscript.com (Windows/Linux)
% or http://pages.uoregon.edu/koch (MacOS).
%
% IN:
%   cmd - Command string to be passed into ghostscript.
%
% OUT:
%   status - 0 iff command ran without problem.
%   result - Output from ghostscript.

% Copyright: Oliver Woodford, 2009-2015, Yair Altman 2015-
%{
% Thanks to Jonas Dorn for the fix for the title of the uigetdir window on Mac OS.
% Thanks to Nathan Childress for the fix to default location on 64-bit Windows systems.
% 27/04/11 - Find 64-bit Ghostscript on Windows. Thanks to Paul Durack and
%            Shaun Kline for pointing out the issue
% 04/05/11 - Thanks to David Chorlian for pointing out an alternative
%            location for gs on linux.
% 12/12/12 - Add extra executable name on Windows. Thanks to Ratish
%            Punnoose for highlighting the issue.
% 28/06/13 - Fix error using GS 9.07 in Linux. Many thanks to Jannick
%            Steinbring for proposing the fix.
% 24/10/13 - Fix error using GS 9.07 in Linux. Many thanks to Johannes 
%            for the fix.
% 23/01/14 - Add full path to ghostscript.txt in warning. Thanks to Koen
%            Vermeer for raising the issue.
% 27/02/15 - If Ghostscript croaks, display suggested workarounds
% 30/03/15 - Improved performance by caching status of GS path check, if ok
% 14/05/15 - Clarified warning message in case GS path could not be saved
% 29/05/15 - Avoid cryptic error in case the ghostscipt path cannot be saved (issue #74)
% 10/11/15 - Custom GS installation webpage for MacOS. Thanks to Andy Hueni via FEX
% 15/01/20 - Various message cleanups/fixes in case of errors
%}

    try
        % Call ghostscript
        [varargout{1:nargout}] = system([gs_command(gs_path()) cmd]);
    catch err
        % Display possible workarounds for Ghostscript croaks
        url1 = 'https://github.com/altmany/export_fig/issues/12#issuecomment-61467998';  % issue #12
        url2 = 'https://github.com/altmany/export_fig/issues/20#issuecomment-63826270';  % issue #20
        hg2_str = ''; if using_hg2, hg2_str = ' or Matlab R2014a'; end
        fprintf(2, 'Ghostscript error. Rolling back to GS 9.10%s may possibly solve this:\n * %s ', hg2_str, hyperlink(url1));
        if using_hg2
            fprintf(2, '(GS 9.10)\n * %s (R2014a)', hyperlink(url2));
        end
        fprintf('\n\n');
        if ismac || isunix
            url3 = 'https://github.com/altmany/export_fig/issues/27';  % issue #27
            fprintf(2, 'Alternatively, this may possibly be due to a font path issue:\n * %s\n\n', hyperlink(url3));
            % issue #20
            % TODO: in Unix/Mac, find a way to automatically determine whether to use "export" (bash) or "setenv" (csh/tcsh)
            if isdeployed
                url = [mfilename '.m'];
            else
                fpath = which(mfilename);
                if isempty(fpath), fpath = [mfilename('fullpath') '.m']; end
                url = ['<a href="matlab:opentoline(''' fpath ''',201)">' fpath '</a>'];
            end
            fprintf(2, 'Alternatively, if you are using csh, modify shell_cmd from "export ..." to "setenv ..."\nat the bottom of %s\n\n', url);
        end
        rethrow(err);
    end
end

function path_ = gs_path
    % Return a valid path
    % Start with the currently set path
    path_ = user_string('ghostscript');
    % Check the path works
    if check_gs_path(path_)
        return
    end
    % Check whether the binary is on the path
    if ispc
        bin = {'gswin32c.exe', 'gswin64c.exe', 'gs'};
    else
        bin = {'gs'};
    end
    for a = 1:numel(bin)
        path_ = bin{a};
        if check_store_gs_path(path_)
            return
        end
    end
    % Search the obvious places
    if ispc
        default_location = 'C:\Program Files\gs\';
        dir_list = dir(default_location);
        if isempty(dir_list)
            default_location = 'C:\Program Files (x86)\gs\'; % Possible location on 64-bit systems
            dir_list = dir(default_location);
        end
        executable = {'\bin\gswin32c.exe', '\bin\gswin64c.exe'};
        ver_num = 0;
        % If there are multiple versions, use the newest
        for a = 1:numel(dir_list)
            ver_num2 = sscanf(dir_list(a).name, 'gs%g');
            if ~isempty(ver_num2) && ver_num2 > ver_num
                for b = 1:numel(executable)
                    path2 = [default_location dir_list(a).name executable{b}];
                    if exist(path2, 'file') == 2
                        path_ = path2;
                        ver_num = ver_num2;
                    end
                end
            end
        end
        if check_store_gs_path(path_)
            return
        end
    else
        executable = {'/usr/bin/gs', '/usr/local/bin/gs'};
        for a = 1:numel(executable)
            path_ = executable{a};
            if check_store_gs_path(path_)
                return
            end
        end
    end
    % Ask the user to enter the path
    while true
        if strncmp(computer, 'MAC', 3) % Is a Mac
            % Give separate warning as the uigetdir dialogue box doesn't have a
            % title on MacOS
            uiwait(warndlg('Ghostscript installation not found - please locate the program.', 'Ghostscript'))
            base = uigetdir('/', 'Ghostcript program location');
        else
            base = uigetdir('/', 'Ghostcript program not found - please locate it');
        end
        if isequal(base, 0)
            % User hit cancel or closed window
            break;
        end
        base = [base filesep]; %#ok<AGROW>
        bin_dir = {'', ['bin' filesep], ['lib' filesep]};
        for a = 1:numel(bin_dir)
            for b = 1:numel(bin)
                path_ = [base bin_dir{a} bin{b}];
                if exist(path_, 'file') == 2
                    if check_store_gs_path(path_)
                        return
                    end
                end
            end
        end
    end
    if ismac
        url = 'http://pages.uoregon.edu/koch';
    else
        url = 'http://ghostscript.com';
    end
    error('Ghostscript:NotFound', 'Ghostscript not found. Have you installed it from %s ?', hyperlink(url));
end

function good = check_store_gs_path(path_)
    % Check the path is valid
    good = check_gs_path(path_);
    if ~good
        return
    end
    % Update the current default path to the path found
    if ~user_string('ghostscript', path_)
        %filename = fullfile(fileparts(which('user_string.m')), '.ignore', 'ghostscript.txt');
        [unused, filename] = user_string('ghostscript'); %#ok<ASGLU>
        warning('Ghostscript:path', 'Path to ghostscript installation could not be saved in %s (perhaps a permissions issue). You can manually create this file and set its contents to %s, to improve performance in future invocations (this warning is safe to ignore).', filename, path_);
        return
    end
end

function good = check_gs_path(path_)
    persistent isOk
    if isempty(path_)
        isOk = false;
    elseif ~isequal(isOk,true)
        % Check whether the path is valid
        [status, message] = system([gs_command(path_) '-h']); %#ok<ASGLU>
        isOk = status == 0;
    end
    good = isOk;
end

function cmd = gs_command(path_)
    % Initialize any required system calls before calling ghostscript
    % TODO: in Unix/Mac, find a way to automatically determine whether to use "export" (bash) or "setenv" (csh/tcsh)
    shell_cmd = '';
    if isunix
        shell_cmd = 'export LD_LIBRARY_PATH=""; '; % Avoids an error on Linux with GS 9.07
    end
    if ismac
        shell_cmd = 'export DYLD_LIBRARY_PATH=""; ';  % Avoids an error on Mac with GS 9.07
    end
    % Construct the command string
    cmd = sprintf('%s"%s" ', shell_cmd, path_);
end


==> figures/export_fig/hyperlink.m <==
function str = hyperlink(url, label, msg)
%HYPERLINK  create a string that is displayable as hyperlink in Matlab console
%
% Usage examples:
%   fprintf('Search on %s\n', hyperlink('http://google.com','Google'));
%   fprintf(hyperlink('http://google.com','Google','Search on Google\n'));
%
% HYPERLINK converts the specified URL and text label into a string that is
% displayed as a hyperlink in the Matlab console (Command Window). 
% In a deployed (compiled)  program, the URL and text label (if different
% from the URL) are displayed in a non-hyperlinked plain-text manner.
% If the optional 3rd input argument (msg) is specified, then all instances of
% the specified label within msg will be handled as above (hyperlinked etc.)
%
% IN:
%   url   - (mandatory) URL of webpage or Matlab command (e.g., 'matlab:which(...')
%   label - (optional)  text label of the hyperlink. Default: url
%   msg   - (optional)  string in which all label instances should be hyperlinked
%
% OUT:
%   str - string output

% Copyright: Yair Altman 2020-
%{
% 15/01/20 - Initial version
%}

    error(nargchk(1,3,nargin)); %#ok<NCHKN> narginchk is only available in R2011b+
    if nargin > 2 % msg was specified
        % replace all instances of label within msg with corresponding hyperlink
        str = strrep(msg, label, hyperlink(url,label));
        return
    end
    if nargin < 2, label = url; end
    isWebpage = strncmpi(url,'http',4);

    % Only hyperlink in interactive Matlab sessions, not in a deployed program
    if ~isdeployed  % interactive Matlab session
        if isWebpage  % open in a web browser
            str = ['<a href="matlab:web(''-browser'',''' url ''');">' label '</a>'];
        else  % Matlab command e.g. 'matlab:which(...'
            str = ['<a href="' url '">' label '</a>'];
        end
    else  % deployed (compiled)
        if isWebpage && ~strcmp(label,url)  % display label next to url
            str = [label ' (' url ')'];
        elseif isWebpage  % text==url - display only the url
            str = url;
        else  % Matlab command (not a webpage) - just display the label
            str = label;
        end
    end
end


==> figures/export_fig/im2gif.m <==
%IM2GIF Convert a multiframe image to an animated GIF file
%
% Examples:
%   im2gif infile
%   im2gif infile outfile
%   im2gif(A, outfile)
%   im2gif(..., '-nocrop')
%   im2gif(..., '-nodither')
%   im2gif(..., '-ncolors', n)
%   im2gif(..., '-loops', n)
%   im2gif(..., '-delay', n) 
%   
% This function converts a multiframe image to an animated GIF.
%
% To create an animation from a series of figures, export to a multiframe
% TIFF file using export_fig, then convert to a GIF, as follows:
%
%    for a = 2 .^ (3:6)
%       peaks(a);
%       export_fig test.tif -nocrop -append
%    end
%    im2gif('test.tif', '-delay', 0.5);
%
%IN:
%   infile - string containing the name of the input image.
%   outfile - string containing the name of the output image (must have the
%             .gif extension). Default: infile, with .gif extension.
%   A - HxWxCxN array of input images, stacked along fourth dimension, to
%       be converted to gif.
%   -nocrop - option indicating that the borders of the output are not to
%             be cropped.
%   -nodither - option indicating that dithering is not to be used when
%               converting the image.
%   -ncolors - option pair, the value of which indicates the maximum number
%              of colors the GIF can have. This can also be a quantization
%              tolerance, between 0 and 1. Default/maximum: 256.
%   -loops - option pair, the value of which gives the number of times the
%            animation is to be looped. Default: 65535.
%   -delay - option pair, the value of which gives the time, in seconds,
%            between frames. Default: 1/15.

% Copyright (C) Oliver Woodford 2011

%{
% 14/02/18: Merged issue #235: reduced memory usage, improved performance (thanks to @numb7rs)
% 30/11/19: Merged issue #288: Fix im2gif.m for greyscale TIFF images (thanks @Blackbelt1221)
%}

function im2gif(A, varargin)

    % Parse the input arguments
    [A, options] = parse_args(A, varargin{:});

    if options.crop ~= 0
        % Crop
        A = crop_borders(A, A(ceil(end/2),1,:,1));
    end

    % Convert to indexed image
    [h, w, c, n] = size(A);

    % Issue #235: Using unique(A,'rows') on the whole image stack at once causes
    % massive memory usage when dealing with large images (at least on Matlab 2017b).
    % Running unique(...) on individual frames, then again on the results drastically
    % reduces the memory usage & slightly improves the execution time (@numb7rs).
    uns = cell(1,size(A,4));
    for nn=1:size(A,4)
        uns{nn}=unique(reshape(A(:,:,:,nn), h*w, c),'rows');
    end
    map=unique(cell2mat(uns'),'rows');

    A = reshape(permute(A, [1 2 4 3]), h, w*n, c);

    if size(map, 1) > 256
        dither_str = {'dither', 'nodither'};
        dither_str = dither_str{1+(options.dither==0)};
        if options.ncolors <= 1
            [B, map] = rgb2ind(A, options.ncolors, dither_str);
            if size(map, 1) > 256
                [B, map] = rgb2ind(A, 256, dither_str);
            end
        else
            [B, map] = rgb2ind(A, min(round(options.ncolors), 256), dither_str);
        end
    else
        if max(map(:)) > 1
            map = double(map) / 255;
            A = double(A) / 255;
        end
        B = rgb2ind(im2double(A), map);
    end
    B = reshape(B, h, w, 1, n);

    % Bug fix to rgb2ind
    map(B(1)+1,:) = im2double(A(1,1,:));

    % Save as a gif
    imwrite(B, map, options.outfile, 'LoopCount', round(options.loops(1)), 'DelayTime', options.delay);
end

%% Parse the input arguments
function [A, options] = parse_args(A, varargin)
    % Set the defaults
    options = struct('outfile', '', ...
                     'dither', true, ...
                     'crop', true, ...
                     'ncolors', 256, ...
                     'loops', 65535, ...
                     'delay', 1/15);

    % Go through the arguments
    a = 0;
    n = numel(varargin);
    while a < n
        a = a + 1;
        if ischar(varargin{a}) && ~isempty(varargin{a})
            if varargin{a}(1) == '-'
                opt = lower(varargin{a}(2:end));
                switch opt
                    case 'nocrop'
                        options.crop = false;
                    case 'nodither'
                        options.dither = false;
                    otherwise
                        if ~isfield(options, opt)
                            error('Option %s not recognized', varargin{a});
                        end
                        a = a + 1;
                        if ischar(varargin{a}) && ~ischar(options.(opt))
                            options.(opt) = str2double(varargin{a});
                        else
                            options.(opt) = varargin{a};
                        end
                end
            else
                options.outfile = varargin{a};
            end
        end
    end

    if isempty(options.outfile)
        if ~ischar(A)
            error('No output filename given.');
        end
        % Generate the output filename from the input filename
        [path, outfile] = fileparts(A);
        options.outfile = fullfile(path, [outfile '.gif']);
    end

    if ischar(A)
        % Read in the image
        A = imread_rgb(A);
    end
end

%% Read image to uint8 rgb array
function [A, alpha] = imread_rgb(name)
    % Get file info
    info = imfinfo(name);
    % Special case formats
    switch lower(info(1).Format)
        case 'gif'
            [A, map] = imread(name, 'frames', 'all');
            if ~isempty(map)
                map = uint8(map * 256 - 0.5); % Convert to uint8 for storage
                A = reshape(map(uint32(A)+1,:), [size(A) size(map, 2)]); % Assume indexed from 0
                A = permute(A, [1 2 5 4 3]);
            end
        case {'tif', 'tiff'}
            A = cell(numel(info), 1);
            for a = 1:numel(A)
                [A{a}, map] = imread(name, 'Index', a, 'Info', info);
                if ~isempty(map)
                    map = uint8(map * 256 - 0.5); % Convert to uint8 for storage
                    A{a} = reshape(map(uint32(A{a})+1,:), [size(A) size(map, 2)]); % Assume indexed from 0
                end
                if size(A{a}, 3) == 4
                    % TIFF in CMYK colourspace - convert to RGB
                    if isfloat(A{a})
                        A{a} = A{a} * 255;
                    else
                        A{a} = single(A{a});
                    end
                    A{a} = 255 - A{a};
                    A{a}(:,:,4) = A{a}(:,:,4) / 255;
                    A{a} = uint8(A(:,:,1:3) .* A{a}(:,:,[4 4 4]));
                elseif size(A{a}, 3) < 3 %Check whether TIFF has been read in as greyscale
                    %Convert from greyscale to RGB colorspace (issue #288)
                    A{a} = cat(3, A{a}, A{a}, A{a});
                end
            end
            A = cat(4, A{:});
        otherwise
            [A, map, alpha] = imread(name);
            A = A(:,:,:,1); % Keep only first frame of multi-frame files
            if ~isempty(map)
                map = uint8(map * 256 - 0.5); % Convert to uint8 for storage
                A = reshape(map(uint32(A)+1,:), [size(A) size(map, 2)]); % Assume indexed from 0
            elseif size(A, 3) == 4
                % Assume 4th channel is an alpha matte
                alpha = A(:,:,4);
                A = A(:,:,1:3);
            end
    end
end


==> figures/export_fig/isolate_axes.m <==
function fh = isolate_axes(ah, vis)
%ISOLATE_AXES Isolate the specified axes in a figure on their own
%
% Examples:
%   fh = isolate_axes(ah)
%   fh = isolate_axes(ah, vis)
%
% This function will create a new figure containing the axes/uipanels
% specified, and also their associated legends and colorbars. The objects
% specified must all be in the same figure, but they will generally only be
% a subset of the objects in the figure.
%
% IN:
%    ah - An array of axes and uipanel handles, which must come from the
%         same figure.
%    vis - A boolean indicating whether the new figure should be visible.
%          Default: false.
%
% OUT:
%    fh - The handle of the created figure.

% Copyright (C) Oliver Woodford 2011-2013

% Thank you to Rosella Blatt for reporting a bug to do with axes in GUIs
% 16/03/12: Moved copyfig to its own function. Thanks to Bob Fratantonio
%           for pointing out that the function is also used in export_fig.m
% 12/12/12: Add support for isolating uipanels. Thanks to michael for suggesting it
% 08/10/13: Bug fix to allchildren suggested by Will Grant (many thanks!)
% 05/12/13: Bug fix to axes having different units. Thanks to Remington Reid for reporting
% 21/04/15: Bug fix for exporting uipanels with legend/colorbar on HG1 (reported by Alvaro
%           on FEX page as a comment on 24-Apr-2014); standardized indentation & help section
% 22/04/15: Bug fix: legends and colorbars were not exported when exporting axes handle in HG2

    % Make sure we have an array of handles
    if ~all(ishandle(ah))
        error('ah must be an array of handles');
    end
    % Check that the handles are all for axes or uipanels, and are all in the same figure
    fh = ancestor(ah(1), 'figure');
    nAx = numel(ah);
    for a = 1:nAx
        if ~ismember(get(ah(a), 'Type'), {'axes', 'uipanel'})
            error('All handles must be axes or uipanel handles.');
        end
        if ~isequal(ancestor(ah(a), 'figure'), fh)
            error('Axes must all come from the same figure.');
        end
    end
    % Tag the objects so we can find them in the copy
    old_tag = get(ah, 'Tag');
    if nAx == 1
        old_tag = {old_tag};
    end
    set(ah, 'Tag', 'ObjectToCopy');
    % Create a new figure exactly the same as the old one
    fh = copyfig(fh); %copyobj(fh, 0);
    if nargin < 2 || ~vis
        set(fh, 'Visible', 'off');
    end
    % Reset the object tags
    for a = 1:nAx
        set(ah(a), 'Tag', old_tag{a});
    end
    % Find the objects to save
    ah = findall(fh, 'Tag', 'ObjectToCopy');
    if numel(ah) ~= nAx
        close(fh);
        error('Incorrect number of objects found.');
    end
    % Set the axes tags to what they should be
    for a = 1:nAx
        set(ah(a), 'Tag', old_tag{a});
    end
    % Keep any legends and colorbars which overlap the subplots
    % Note: in HG1 these are axes objects; in HG2 they are separate objects, therefore we
    %       don't test for the type, only the tag (hopefully nobody but Matlab uses them!)
    lh = findall(fh, 'Tag', 'legend', '-or', 'Tag', 'Colorbar');
    nLeg = numel(lh);
    if nLeg > 0
        set([ah(:); lh(:)], 'Units', 'normalized');
        try
            ax_pos = get(ah, 'OuterPosition'); % axes and figures have the OuterPosition property
        catch
            ax_pos = get(ah, 'Position'); % uipanels only have Position, not OuterPosition
        end
        if nAx > 1
            ax_pos = cell2mat(ax_pos(:));
        end
        ax_pos(:,3:4) = ax_pos(:,3:4) + ax_pos(:,1:2);
        try
            leg_pos = get(lh, 'OuterPosition');
        catch
            leg_pos = get(lh, 'Position');  % No OuterPosition in HG2, only in HG1
        end
        if nLeg > 1;
            leg_pos = cell2mat(leg_pos);
        end
        leg_pos(:,3:4) = leg_pos(:,3:4) + leg_pos(:,1:2);
        ax_pos = shiftdim(ax_pos, -1);
        % Overlap test
        M = bsxfun(@lt, leg_pos(:,1), ax_pos(:,:,3)) & ...
            bsxfun(@lt, leg_pos(:,2), ax_pos(:,:,4)) & ...
            bsxfun(@gt, leg_pos(:,3), ax_pos(:,:,1)) & ...
            bsxfun(@gt, leg_pos(:,4), ax_pos(:,:,2));
        ah = [ah; lh(any(M, 2))];
    end
    % Get all the objects in the figure
    axs = findall(fh);
    % Delete everything except for the input objects and associated items
    delete(axs(~ismember(axs, [ah; allchildren(ah); allancestors(ah)])));
end

function ah = allchildren(ah)
    ah = findall(ah);
    if iscell(ah)
        ah = cell2mat(ah);
    end
    ah = ah(:);
end

function ph = allancestors(ah)
    ph = [];
    for a = 1:numel(ah)
        h = get(ah(a), 'parent');
        while h ~= 0
            ph = [ph; h];
            h = get(h, 'parent');
        end
    end
end


==> figures/export_fig/pdf2eps.m <==
%PDF2EPS  Convert a pdf file to eps format using pdftops
%
% Examples:
%   pdf2eps source dest
%
% This function converts a pdf file to eps format.
%
% This function requires that you have pdftops, from the Xpdf suite of
% functions, installed on your system. This can be downloaded from:
% http://xpdfreader.com
%
% Inputs:
%   source - filename of the source pdf file to convert. The filename is
%            assumed to already have the extension ".pdf".
%   dest - filename of the destination eps file. The filename is assumed to
%          already have the extension ".eps".

% Copyright (C) Oliver Woodford 2009-2010, Yair Altman 2015-

% Thanks to Aldebaro Klautau for reporting a bug when saving to
% non-existant directories.

% 22/09/2018 - Xpdf website changed to xpdfreader.com

function pdf2eps(source, dest)
    % Construct the options string for pdftops
    options = ['-q -paper match -eps -level2 "' source '" "' dest '"'];

    % Convert to eps using pdftops
    [status, message] = pdftops(options);

    % Check for error
    if status
        % Report error
        if isempty(message)
            error('Unable to generate eps. Check destination directory is writable.');
        else
            error(message);
        end
    end

    % Fix the DSC error created by pdftops
    fid = fopen(dest, 'r+');
    if fid == -1
        % Cannot open the file
        return
    end
    fgetl(fid); % Get the first line
    str = fgetl(fid); % Get the second line
    if strcmp(str(1:min(13, end)), '% Produced by')
        fseek(fid, -numel(str)-1, 'cof');
        fwrite(fid, '%'); % Turn ' ' into '%'
    end
    fclose(fid);
end


==> figures/export_fig/pdftops.m <==
function varargout = pdftops(cmd)
%PDFTOPS  Calls a local pdftops executable with the input command
%
% Example:
%   [status result] = pdftops(cmd)
%
% Attempts to locate a pdftops executable, finally asking the user to
% specify the directory pdftops was installed into. The resulting path is
% stored for future reference.
% 
% Once found, the executable is called with the input command string.
%
% This function requires that you have pdftops (from the Xpdf package)
% installed on your system. You can download this from: http://xpdfreader.com
%
% IN:
%   cmd - Command string to be passed into pdftops (e.g. '-help').
%
% OUT:
%   status - 0 iff command ran without problem.
%   result - Output from pdftops.

% Copyright: Oliver Woodford, 2009-2010

% Thanks to Jonas Dorn for the fix for the title of the uigetdir window on Mac OS.
% Thanks to Christoph Hertel for pointing out a bug in check_xpdf_path under linux.
% 23/01/2014 - Add full path to pdftops.txt in warning.
% 27/05/2015 - Fixed alert in case of missing pdftops; fixed code indentation
% 02/05/2016 - Added possible error explanation suggested by Michael Pacer (issue #137)
% 02/05/2016 - Search additional possible paths suggested by Jonas Stein (issue #147)
% 03/05/2016 - Display the specific error message if pdftops fails for some reason (issue #148)
% 22/09/2018 - Xpdf website changed to xpdfreader.com; improved popup logic
% 03/02/2019 - Fixed one-off 'pdftops not found' error after install (Mac/Linux) (issue #266)
% 15/01/2020 - Fixed reported path of pdftops.txt file in case of error; added warning ID
% 23/07/2020 - Fixed issue #311 (confusion regarding Xpdf-tools download/installation); silent check of pdftops installation in case no input arg specified

    % If no command parameter specified, just check pdftops installation and bail out
    if nargin < 1
        xpdf_path();  % this will error if pdftops is not found
        return        % silent bail-out if pdftops was successfully located
    end

    % Call pdftops
    [varargout{1:nargout}] = system([xpdf_command(xpdf_path()) cmd]);
end

function path_ = xpdf_path
    % Return a valid path
    % Start with the currently set path
    path_ = user_string('pdftops');
    % Check the path works
    if check_xpdf_path(path_)
        return
    end
    % Check whether the binary is on the path
    if ispc
        bin = 'pdftops.exe';
    else
        bin = 'pdftops';
    end
    if check_store_xpdf_path(bin)
        path_ = bin;
        return
    end
    % Search the obvious places
    if ispc
        paths = {'C:\Program Files\xpdf\pdftops.exe', 'C:\Program Files (x86)\xpdf\pdftops.exe'};
    else
        paths = {'/usr/bin/pdftops', '/usr/local/bin/pdftops'};
    end
    for a = 1:numel(paths)
        path_ = paths{a};
        if check_store_xpdf_path(path_)
            return
        end
    end

    % Ask the user to enter the path
    errMsg1 = 'Pdftops utility not found. Please locate the program, or install xpdf-tools from ';
    url1 = 'http://xpdfreader.com/download.html'; %='http://foolabs.com/xpdf';
    fprintf(2, '%s%s ("Xpdf command line tools" section)\n', errMsg1, hyperlink(url1));
    errMsg1 = [errMsg1 url1];
    %if strncmp(computer,'MAC',3) % Is a Mac
    %    % Give separate warning as the MacOS uigetdir dialogue box doesn't have a title
    %    uiwait(warndlg(errMsg1))
    %end

    % Provide an alternative possible explanation as per issue #137
    errMsg2 = 'If pdftops is installed, maybe Matlab is shaddowing it, as described in ';
    url2 = 'https://github.com/altmany/export_fig/issues/137';
    fprintf(2, '%s%s\n', errMsg2, hyperlink(url2,'issue #137'));
    errMsg2 = [errMsg2 url2];

    % Provide an alternative possible explanation as per issue #311
    errMsg3 = 'Or perhaps you installed XpdfReader but not xpdf-tools, as described in ';
    url3 = 'https://github.com/altmany/export_fig/issues/311';
    fprintf(2, '%s%s\n', errMsg3, hyperlink(url3,'issue #311'));
    errMsg3 = [errMsg3 url3];

    state = 1;
    while 1
        if state
            option1 = 'Install pdftops';
        else
            option1 = 'Issue #137';
        end
        answer = questdlg({errMsg1,'',errMsg2,'',errMsg3},'Pdftops error',option1,'Locate pdftops','Cancel','Cancel');
        drawnow;  % prevent a Matlab hang: http://undocumentedmatlab.com/blog/solving-a-matlab-hang-problem
        switch answer
            case 'Install pdftops'
                web('-browser',url1);
                state = 0;
            case 'Issue #137'
                web('-browser',url2);
                state = 1;
            case 'Locate pdftops'
                base = uigetdir('/', errMsg1);
                if isequal(base, 0)
                    % User hit cancel or closed window
                    break
                end
                base = [base filesep]; %#ok<AGROW>
                bin_dir = {'', ['bin' filesep], ['lib' filesep]};
                for a = 1:numel(bin_dir)
                    path_ = [base bin_dir{a} bin];
                    if exist(path_, 'file') == 2
                        break
                    end
                end
                if check_store_xpdf_path(path_)
                    return
                end

            otherwise  % User hit Cancel or closed window
                break
        end
    end
    error('pdftops executable not found.');
end

function good = check_store_xpdf_path(path_)
    % Check the path is valid
    good = check_xpdf_path(path_);
    if ~good
        return
    end
    % Update the current default path to the path found
    if ~user_string('pdftops', path_)
        %filename = fullfile(fileparts(which('user_string.m')), '.ignore', 'pdftops.txt');
        [unused, filename] = user_string('pdftops'); %#ok<ASGLU>
        warning('export_fig:pdftops','Path to pdftops executable could not be saved. Enter it manually in %s.', filename);
        return
    end
end

function good = check_xpdf_path(path_)
    % Check the path is valid
    [good, message] = system([xpdf_command(path_) '-h']); %#ok<ASGLU>
    % system returns good = 1 even when the command runs
    % Look for something distinct in the help text
    good = ~isempty(strfind(message, 'PostScript')); %#ok<STREMP>

    % Display the error message if the pdftops executable exists but fails for some reason
    % Note: on Mac/Linux, exist('pdftops','file') will always return 2 due to pdftops.m => check for '/','.' (issue #266)
    if ~good && exist(path_,'file') && ~isempty(regexp(path_,'[/.]')) %#ok<RGXP1> % file exists but generates an error
        fprintf('Error running %s:\n', path_);
        fprintf(2,'%s\n\n',message);
    end
end

function cmd = xpdf_command(path_)
    % Initialize any required system calls before calling ghostscript
    % TODO: in Unix/Mac, find a way to determine whether to use "export" (bash) or "setenv" (csh/tcsh)
    shell_cmd = '';
    if isunix
        % Avoids an error on Linux with outdated MATLAB lib files
        % R20XXa/bin/glnxa64/libtiff.so.X
        % R20XXa/sys/os/glnxa64/libstdc++.so.X
        shell_cmd = 'export LD_LIBRARY_PATH=""; ';
    end
    if ismac
        shell_cmd = 'export DYLD_LIBRARY_PATH=""; ';
    end
    % Construct the command string
    cmd = sprintf('%s"%s" ', shell_cmd, path_);
end


==> figures/export_fig/print2array.m <==
function [A, bcol, alpha] = print2array(fig, res, renderer, gs_options)
%PRINT2ARRAY  Exports a figure to a bitmap RGB image array
%
% Examples:
%   A = print2array
%   A = print2array(figure_handle)
%   A = print2array(figure_handle, resolution)
%   A = print2array(figure_handle, resolution, renderer)
%   A = print2array(figure_handle, resolution, renderer, gs_options)
%   [A, bcol, alpha] = print2array(...)
%
% This function outputs a bitmap image of a figure, at the desired resolution.
%
% When resolution==1, fast Java screen-capture is attempted first.
% If the Java screen-capture fails or if resolution~=1, the builtin print()
% function is used to create a temp TIF file, which is then loaded and reported.
% If this fails, print() is used to create a temp EPS file which is converted to
% a TIF file using Ghostcript (http://www.ghostscript.com), loaded and reported.
%
% Inputs:
%   figure_handle - The handle of the figure to be exported. Default: gcf.
%   resolution - Output resolution as a factor of screen resolution. Default: 1
%                Note: resolution ~= 1 uses a slow print to/from image file
%   renderer   - The renderer to be used by print() function. Default: '-opengl'
%                Note: only used when resolution ~= 1
%   gs_options - optional ghostscript parameters (e.g.: '-dNoOutputFonts').
%                Enclose multiple options in a cell array, e.g. {'-a','-b'}
%                Note: only used when resolution ~= 1 and basic print() fails
%
% Outputs:
%   A     - MxNx3 uint8 bitmap image of the figure (MxN pixels x 3 RGB values)
%   bcol  - 1x3 uint8 vector of the background RGB color
%   alpha - MxN uint8 array of alpha values (between 0=transparent, 255=opaque)

% Copyright (C) Oliver Woodford 2008-2014, Yair Altman 2015-
%{
% 05/09/11: Set EraseModes to normal when using opengl or zbuffer
%           renderers. Thanks to Pawel Kocieniewski for reporting the issue.
% 21/09/11: Bug fix: unit8 -> uint8! Thanks to Tobias Lamour for reporting it.
% 14/11/11: Bug fix: stop using hardcopy(), as it interfered with figure size
%           and erasemode settings. Makes it a bit slower, but more reliable.
%           Thanks to Phil Trinh and Meelis Lootus for reporting the issues.
% 09/12/11: Pass font path to ghostscript.
% 27/01/12: Bug fix affecting painters rendering tall figures. Thanks to
%           Ken Campbell for reporting it.
% 03/04/12: Bug fix to median input. Thanks to Andy Matthews for reporting it.
% 26/10/12: Set PaperOrientation to portrait. Thanks to Michael Watts for
%           reporting the issue.
% 26/02/15: If temp dir is not writable, use the current folder for temp
%           EPS/TIF files (Javier Paredes)
% 27/02/15: Display suggested workarounds to internal print() error (issue #16)
% 28/02/15: Enable users to specify optional ghostscript options (issue #36)
% 10/03/15: Fixed minor warning reported by Paul Soderlind; fixed code indentation
% 28/05/15: Fixed issue #69: patches with LineWidth==0.75 appear wide (internal bug in Matlab's print() func)
% 07/07/15: Fixed issue #83: use numeric handles in HG1
% 11/12/16: Fixed cropping issue reported by Harry D.
% 29/09/18: Fixed issue #254: error in print2array>read_tif_img
% 22/03/20: Alert if ghostscript.m is required but not found on Matlab path
% 24/05/20: Significant performance speedup; added alpha values (where possible)
% 07/07/20: Fixed issue #308: bug in R2019a and earlier
% 07/10/20: Use JavaFrame_I where possible, to avoid evoking a JavaFrame warning
%}

    % Generate default input arguments, if needed
    if nargin < 1,  fig = gcf;  end
    if nargin < 2,  res = 1;    end

    % Get the figure size in pixels
    old_mode = get(fig, 'Units');
    set(fig, 'Units', 'pixels');
    px = get(fig, 'Position');
    set(fig, 'Units', old_mode);

    % Retrieve the background colour
    bcol = get(fig, 'Color');
    try
        % Try a direct Java screen-capture first - *MUCH* faster than print() to file
        % Note: we could also use A=matlab.graphics.internal.getframeWithDecorations(fig,false) but it (1) returns no alpha and (2) does not exist in older Matlabs
        if res == 1
            [A, alpha] = getJavaImage(fig);
        else
            error('magnify/downscale via print() to image file and then import');
        end
    catch err  %#ok<NASGU>
        % Warn if output is large
        npx = prod(px(3:4)*res)/1e6;
        if npx > 30
            % 30M pixels or larger!
            warning('MATLAB:LargeImage', 'print2array generating a %.1fM pixel image. This could be slow and might also cause memory problems.', npx);
        end
        % Set the resolution parameter
        res_str = ['-r' num2str(ceil(get(0, 'ScreenPixelsPerInch')*res))];
        % Generate temporary file name
        tmp_nam = [tempname '.tif'];
        try
            % Ensure that the temp dir is writable (Javier Paredes 26/2/15)
            fid = fopen(tmp_nam,'w');
            fwrite(fid,1);
            fclose(fid);
            delete(tmp_nam);  % cleanup
            isTempDirOk = true;
        catch
            % Temp dir is not writable, so use the current folder
            [dummy,fname,fext] = fileparts(tmp_nam); %#ok<ASGLU>
            fpath = pwd;
            tmp_nam = fullfile(fpath,[fname fext]);
            isTempDirOk = false;
        end
        % Enable users to specify optional ghostscript options (issue #36)
        if nargin > 3 && ~isempty(gs_options)
            if iscell(gs_options)
                gs_options = sprintf(' %s',gs_options{:});
            elseif ~ischar(gs_options)
                error('gs_options input argument must be a string or cell-array of strings');
            else
                gs_options = [' ' gs_options];
            end
        else
            gs_options = '';
        end
        if nargin > 2 && strcmp(renderer, '-painters')
            % First try to print directly to image file
            try
                % Print the file into a temporary image file and read it into array A
                [A, alpha, err, ex] = getPrintImage(fig, res_str, renderer, tmp_nam);
                if err, rethrow(ex); end
            catch  % error - try to print to EPS and then using Ghostscript to TIF
                % Ensure that ghostscript() exists on the Matlab path
                if ~exist('ghostscript','file') && isempty(which('ghostscript'))
                    error('export_fig:print2array:ghostscript', 'The ghostscript.m function is required by print2array.m. Install the complete export_fig package from https://www.mathworks.com/matlabcentral/fileexchange/23629-export_fig or https://github.com/altmany/export_fig')
                end
                % Print to eps file
                if isTempDirOk
                    tmp_eps = [tempname '.eps'];
                else
                    tmp_eps = fullfile(fpath,[fname '.eps']);
                end
                print2eps(tmp_eps, fig, 0, renderer, '-loose');
                try
                    % Initialize the command to export to tiff using ghostscript
                    cmd_str = ['-dEPSCrop -q -dNOPAUSE -dBATCH ' res_str ' -sDEVICE=tiff24nc'];
                    % Set the font path
                    fp = font_path();
                    if ~isempty(fp)
                        cmd_str = [cmd_str ' -sFONTPATH="' fp '"'];
                    end
                    % Add the filenames
                    cmd_str = [cmd_str ' -sOutputFile="' tmp_nam '" "' tmp_eps '"' gs_options];
                    % Execute the ghostscript command
                    ghostscript(cmd_str);
                catch me
                    % Delete the intermediate file
                    delete(tmp_eps);
                    rethrow(me);
                end
                % Delete the intermediate file
                delete(tmp_eps);
                % Read in the generated bitmap
                A = imread(tmp_nam);
                % Delete the temporary bitmap file
                delete(tmp_nam);
            end
        else
            if nargin < 3
                renderer = '-opengl';
            end
            % Print the file into a temporary image file and read it into array A
            [A, alpha, err, ex] = getPrintImage(fig, res_str, renderer, tmp_nam);
            % Throw any error that occurred
            if err
                % Display suggested workarounds to internal print() error (issue #16)
                fprintf(2, 'An error occured with Matlab''s builtin print function.\nTry setting the figure Renderer to ''painters'' or use opengl(''software'').\n\n');
                rethrow(ex);
            end
        end
    end

    % Set the background color
    if isequal(bcol, 'none')
        bcol = squeeze(A(1,1,:));
        if ~all(bcol==0)  %if not black
            bcol = [255,255,255]; %=white  %=[];
        end
    else
        if all(bcol <= 1)
            bcol = bcol * 255;
        end
        if ~isequal(bcol, round(bcol))
            bcol = squeeze(A(1,1,:));
            %{
            % Set border pixels to the correct colour
            for l = 1:size(A, 2)
                if ~all(reshape(A(:,l,:) == 255, [], 1))
                    break;
                end
            end
            for r = size(A, 2):-1:l
                if ~all(reshape(A(:,r,:) == 255, [], 1))
                    break;
                end
            end
            for t = 1:size(A, 1)
                if ~all(reshape(A(t,:,:) == 255, [], 1))
                    break;
                end
            end
            for b = size(A, 1):-1:t
                if ~all(reshape(A(b,:,:) == 255, [], 1))
                    break;
                end
            end
            bcol = median(single([reshape(A(:,[l r],:), [], size(A, 3)); ...
                                  reshape(A([t b],:,:), [], size(A, 3))]), 1));
            for c = 1:size(A, 3)
                A(:,[1:l-1, r+1:end],c) = bcol(c);
                A([1:t-1, b+1:end],:,c) = bcol(c);
            end
            %}
        end
    end
    bcol = uint8(bcol);

    % Ensure that the output size is correct
    if isequal(res, round(res))
        px = round([px([4 3])*res 3]);  % round() to avoid an indexing warning below
        if any(size(A) > px) %~isequal(size(A), px)
            A = A(1:min(end,px(1)),1:min(end,px(2)),:);
        end
        if any(size(alpha) > px(1:2))
            alpha = alpha(1:min(end,px(1)),1:min(end,px(2)));
        end
    end
end

% Get the Java-based screen-capture of the figure's JFrame content-panel
function [imgData, alpha] = getJavaImage(hFig)
    % Get the figure's underlying Java frame
    oldWarn = warning('off','MATLAB:HandleGraphics:ObsoletedProperty:JavaFrame');
    warning('off','MATLAB:ui:javaframe:PropertyToBeRemoved');
    try
        jf = get(handle(hFig),'JavaFrame_I');
    catch
        jf = get(handle(hFig),'JavaFrame'); %#ok<JAVFM>
    end
    warning(oldWarn);

    % Get the Java frame's root frame handle
    %jframe = jf.getFigurePanelContainer.getComponent(0).getRootPane.getParent;
    try
        jClient = jf.fHG2Client;  % This works from R2014b and up
    catch
        try
            jClient = jf.fHG1Client;  % This works from R2008b-R2014a
        catch
            jClient = jf.fFigureClient;  % This works up to R2011a
        end
    end

    % Get the content-pane
    try
        jPanel = jClient.getContentPane;
    catch
        jPanel = jClient.getFigurePanelContainer;
    end
    jPanel.repaint;
    w = jPanel.getWidth;
    h = jPanel.getHeight;

    % Create a BufferedImage and paint the content-pane into it
    % (https://coderanch.com/t/470601/java/screenshot-JPanel)
    % Note: contrary to documentation and common-sense, it turns out that TYPE_INT_RGB
    % ^^^^  returns non-opaque alpha, while TYPE_INT_ARGB only returns 255s in the alpha channel 
    jOriginalGraphics = jPanel.getGraphics;
    import java.awt.image.BufferedImage
    try TYPE_INT_RGB = BufferedImage.TYPE_INT_RGB; catch, TYPE_INT_RGB = 1; end
    jImage = BufferedImage(w, h, TYPE_INT_RGB);
    jPanel.paint(jImage.createGraphics);
    jPanel.paint(jOriginalGraphics);  % repaint original figure to avoid a blank window

    % Extract the RGB pixels from the BufferedImage (see screencapture.m)
    pixelsData = reshape(typecast(jImage.getData.getDataStorage, 'uint8'), 4, w, h);
    imgData = cat(3, ...
                  transpose(reshape(pixelsData(3, :, :), w, h)), ...
                  transpose(reshape(pixelsData(2, :, :), w, h)), ...
                  transpose(reshape(pixelsData(1, :, :), w, h)));

    % And now also the alpha channel (if available)
    alpha   =     transpose(reshape(pixelsData(4, :, :), w, h));

    % Ensure that the results are the expected size, otherwise raise an error
    figSize = getpixelposition(gcf);
    expectedSize = [figSize(4), figSize(3), 3];
    if ~isequal(expectedSize, size(imgData))
        error('bad Java screen-capture size!')
    end
end

% Export an image file of the figure using print() and then read it into an array
function [imgData, alpha, err, ex] = getPrintImage(fig, res_str, renderer, tmp_nam)
    imgData = [];  % fix for issue #254
    err     = false;
    ex      = [];
    alpha   = [];
    % Temporarily set the paper size
    old_pos_mode    = get(fig, 'PaperPositionMode');
    old_orientation = get(fig, 'PaperOrientation');
    set(fig, 'PaperPositionMode','auto', 'PaperOrientation','portrait');
    try
        % Workaround for issue #69: patches with LineWidth==0.75 appear wide (internal bug in Matlab's print() function)
        fp = [];  % in case we get an error below
        fp = findall(fig, 'Type','patch', 'LineWidth',0.75);
        set(fp, 'LineWidth',0.5);
        try %if using_hg2(fig)  % HG2 (R2014b or newer)
            % Use print('-RGBImage') directly (a bit faster than via temp image file)
            imgData = print(fig, renderer, res_str, '-RGBImage');
        catch %else  % HG1 (R2014a or older)
            % Fix issue #83: use numeric handles in HG1
            fig = double(fig);
            % Print to image file
            print(fig, renderer, res_str, '-dtiff', tmp_nam);
            imgData = imread(tmp_nam);
            % Delete the temporary file
            delete(tmp_nam);
        end
        imgSize = size(imgData); imgSize = imgSize([1,2]);  % Fix issue #308
        alpha = 255 * ones(imgSize, 'uint8');  % =all pixels opaque
    catch ex
        err = true;
    end
    set(fp, 'LineWidth',0.75);  % restore original figure appearance
    % Reset the paper size
    set(fig, 'PaperPositionMode',old_pos_mode, 'PaperOrientation',old_orientation);
end

% Return (and create, where necessary) the font path (for use by ghostscript)
function fp = font_path()
    fp = user_string('gs_font_path');
    if ~isempty(fp)
        return
    end
    % Create the path
    % Start with the default path
    fp = getenv('GS_FONTPATH');
    % Add on the typical directories for a given OS
    if ispc
        if ~isempty(fp)
            fp = [fp ';'];
        end
        fp = [fp getenv('WINDIR') filesep 'Fonts'];
    else
        if ~isempty(fp)
            fp = [fp ':'];
        end
        fp = [fp '/usr/share/fonts:/usr/local/share/fonts:/usr/share/fonts/X11:/usr/local/share/fonts/X11:/usr/share/fonts/truetype:/usr/local/share/fonts/truetype'];
    end
    user_string('gs_font_path', fp);
end


==> figures/export_fig/print2eps.m <==
function print2eps(name, fig, export_options, varargin)
%PRINT2EPS  Prints figures to eps with improved line styles
%
% Examples:
%   print2eps filename
%   print2eps(filename, fig_handle)
%   print2eps(filename, fig_handle, export_options)
%   print2eps(filename, fig_handle, export_options, print_options)
%
% This function saves a figure as an eps file, with two improvements over
% MATLAB's print command. First, it improves the line style, making dashed
% lines more like those on screen and giving grid lines a dotted line style.
% Secondly, it substitutes original font names back into the eps file,
% where these have been changed by MATLAB, for up to 11 different fonts.
%
% Inputs:
%   filename - string containing the name (optionally including full or
%              relative path) of the file the figure is to be saved as. A
%              ".eps" extension is added if not there already. If a path is
%              not specified, the figure is saved in the current directory.
%   fig_handle - The handle of the figure to be saved. Default: gcf().
%   export_options - array or struct of optional scalar values:
%       bb_padding - Scalar value of amount of padding to add to border around
%                    the cropped image, in points (if >1) or percent (if <1).
%                    Can be negative as well as positive; Default: 0
%       crop       - Cropping flag. Deafult: 0
%       fontswap   - Whether to swap non-default fonts in figure. Default: true
%       preserve_size - Whether to preserve the figure's PaperSize. Default: false
%       font_space - Character used to separate font-name terms in the EPS output
%                    e.g. "Courier New" => "Courier-New". Default: ''
%                    (available only via the struct alternative)
%       renderer   - Renderer used to generate bounding-box. Default: 'opengl'
%                    (available only via the struct alternative)
%       crop_amounts - 4-element vector of crop amounts: [top,right,bottom,left]
%                    (available only via the struct alternative)
%   print_options - Additional parameter strings to be passed to the print command

%{
% Copyright (C) Oliver Woodford 2008-2014, Yair Altman 2015-

% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928)
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)
%}
%{
% 14/11/11: Fix a MATLAB bug rendering black or white text incorrectly.
%           Thanks to Mathieu Morlighem for reporting the issue and
%           obtaining a fix from TMW.
% 08/12/11: Added ability to correct fonts. Several people have requested
%           this at one time or another, and also pointed me to printeps
%           (fex id: 7501), so thank you to them. My implementation (which
%           was not inspired by printeps - I'd already had the idea for my
%           approach) goes slightly further in that it allows multiple
%           fonts to be swapped.
% 14/12/11: Fix bug affecting font names containing spaces. Thanks to David
%           Szwer for reporting the issue.
% 25/01/12: Add a font not to be swapped. Thanks to Anna Rafferty and Adam
%           Jackson for reporting the issue. Also fix a bug whereby using a
%           font alias can lead to another font being swapped in.
% 10/04/12: Make the font swapping case insensitive.
% 26/10/12: Set PaperOrientation to portrait. Thanks to Michael Watts for
%           reporting the issue.
% 26/10/12: Fix issue to do with swapping fonts changing other fonts and
%           sizes we don't want, due to listeners. Thanks to Malcolm Hudson
%           for reporting the issue.
% 22/03/13: Extend font swapping to axes labels. Thanks to Rasmus Ischebeck
%           for reporting the issue.
% 23/07/13: Bug fix to font swapping. Thanks to George for reporting the
%           issue.
% 13/08/13: Fix MATLAB feature of not exporting white lines correctly.
%           Thanks to Sebastian Hesslinger for reporting it.
% 24/02/15: Fix for Matlab R2014b bug (issue #31): LineWidths<0.75 are not
%           set in the EPS (default line width is used)
% 25/02/15: Fixed issue #32: BoundingBox problem caused uncropped EPS/PDF files
% 05/03/15: Fixed issue #43: Inability to perform EPS file post-processing
% 06/03/15: Improved image padding & cropping thanks to Oscar Hartogensis
% 21/03/15: Fixed edge-case of missing handles having a 'FontName' property
% 26/03/15: Attempt to fix issue #45: white lines in subplots do not print correctly
% 27/03/15: Attempt to fix issue #44: white artifact lines appearing in patch exports
% 30/03/15: Fixed issue #52: improved performance on HG2 (R2014b+)
% 09/04/15: Comment blocks consolidation and minor code cleanup (no real code change)
% 12/04/15: Fixed issue #56: bad cropping
% 14/04/15: Workaround for issue #45: lines in image subplots are exported in invalid color
% 07/07/15: Added option to avoid font-swapping in EPS/PDF
% 07/07/15: Fixed issue #83: use numeric handles in HG1
% 22/07/15: Fixed issue #91 (thanks to Carlos Moffat)
% 28/09/15: Fixed issue #108 (thanks to JacobD10)
% 01/11/15: Fixed issue #112: optional renderer for bounding-box computation (thanks to Jesús Pestana Puerta)
% 21/02/16: Enabled specifying non-automated crop amounts
% 22/02/16: Better support + backward compatibility for transparency (issue #108)
% 10/06/16: Fixed issue #159: text handles get cleared by Matlab in the print() command
% 12/06/16: Improved the fix for issue #159 (in the previous commit)
% 12/06/16: Fixed issue #158: transparent patch color in PDF/EPS
% 18/09/17: Fixed issue #194: incorrect fonts in EPS/PDF output
% 18/09/17: Fixed issue #195: relaxed too-tight cropping in EPS/PDF
% 14/11/17: Workaround for issue #211: dashed/dotted lines in 3D axes appear solid
% 15/11/17: Updated issue #211: only set SortMethod='ChildOrder' in HG2, and when it looks the same onscreen; support multiple figure axes
% 18/11/17: Fixed issue #225: transparent/translucent dashed/dotted lines appear solid in EPS/PDF
% 24/03/18: Fixed issue #239: black title meshes with temporary black background figure bgcolor, causing bad cropping
% 21/03/19: Improvement for issue #258: missing fonts in output EPS/PDF (still *NOT* fully solved)
% 21/03/19: Fixed issues #166,#251: Arial font is no longer replaced with Helvetica but rather treated as a non-standard user font
% 14/05/19: Made Helvetica the top default font-swap, replacing Courier
% 12/06/19: Issue #277: Enabled preservation of figure's PaperSize in output PDF/EPS file
% 06/08/19: Issue #281: only fix patch/textbox color if it's not opaque
% 15/01/20: Added warning ID for easier suppression by users
% 20/01/20: Added comment about unsupported patch transparency in some Ghostscript versions (issue #285)
% 10/12/20: Enabled user-specified regexp replacements in the generated EPS file (issue #324)
%}

    options = {'-loose'};
    if nargin > 3
        options = [options varargin];
    elseif nargin < 3
        export_options = 0;
        if nargin < 2
            fig = gcf();
        end
    end

    % Retrieve padding, crop & font-swap values
    crop_amounts = nan(1,4);  % auto-crop all 4 sides by default
    if isstruct(export_options)
        try preserve_size = export_options.preserve_size; catch, preserve_size = false; end
        try fontswap      = export_options.fontswap;      catch, fontswap = true;       end
        try font_space    = export_options.font_space;    catch, font_space = '';       end
        font_space(2:end) = '';
        try bb_crop       = export_options.crop;          catch, bb_crop = 0;           end
        try crop_amounts  = export_options.crop_amounts;  catch,                        end
        try bb_padding    = export_options.bb_padding;    catch, bb_padding = 0;        end
        try renderer      = export_options.rendererStr;   catch, renderer = 'opengl';   end  % fix for issue #110
        if renderer(1)~='-',  renderer = ['-' renderer];  end
    else
        if numel(export_options) > 3  % preserve_size
            preserve_size = export_options(4);
        else
            preserve_size = false;
        end
        if numel(export_options) > 2  % font-swapping
            fontswap = export_options(3);
        else
            fontswap = true;
        end
        if numel(export_options) > 1  % cropping
            bb_crop = export_options(2);
        else
            bb_crop = 0;  % scalar value, so use default bb_crop value of 0
        end
        if numel(export_options) > 0  % padding
            bb_padding = export_options(1);
        else
            bb_padding = 0;
        end
        renderer = '-opengl';
        font_space = '';
    end

    % Construct the filename
    if numel(name) < 5 || ~strcmpi(name(end-3:end), '.eps')
        name = [name '.eps']; % Add the missing extension
    end

    % Set paper size
    old_pos_mode    = get(fig, 'PaperPositionMode');
    old_orientation = get(fig, 'PaperOrientation');
    old_paper_units = get(fig, 'PaperUnits');
    set(fig, 'PaperPositionMode','auto', 'PaperOrientation','portrait', 'PaperUnits','points');

    % Find all the used fonts in the figure
    font_handles = findall(fig, '-property', 'FontName');
    fonts = get(font_handles, 'FontName');
    if isempty(fonts)
        fonts = {};
    elseif ~iscell(fonts)
        fonts = {fonts};
    end

    % Map supported font aliases onto the correct name
    fontsl = lower(fonts);
    for a = 1:numel(fonts)
        f = fontsl{a};
        f(f==' ') = [];
        switch f
            case {'times', 'timesnewroman', 'times-roman'}
                fontsl{a} = 'times';
            %case {'arial', 'helvetica'}  % issues #166, #251
            %    fontsl{a} = 'helvetica';
            case {'newcenturyschoolbook', 'newcenturyschlbk'}
                fontsl{a} = 'newcenturyschlbk';
            otherwise
        end
    end
    fontslu = unique(fontsl);

    % Determine the font swap table
    if fontswap
        % Issue #258: Rearrange standard fonts list based on decending "problematicness"
        % The issue is still *NOT* fully solved because I cannot figure out how to force
        % the EPS postscript engine to look for the user's font on disk
        % Also see: https://stat.ethz.ch/pipermail/r-help/2005-January/064374.html
        matlab_fonts = {'Helvetica', 'Times', 'Courier', 'Symbol', 'ZapfDingbats', ...
                        'Palatino', 'Bookman', 'ZapfChancery', 'AvantGarde', ...
                        'NewCenturySchlbk', 'Helvetica-Narrow'};
        matlab_fontsl = lower(matlab_fonts);
        require_swap = find(~ismember(fontslu, matlab_fontsl));
        unused_fonts = find(~ismember(matlab_fontsl, fontslu));
        font_swap = cell(3, min(numel(require_swap), numel(unused_fonts)));
        fonts_new = fonts;
        for a = 1:size(font_swap, 2)
            font_swap{1,a} = find(strcmp(fontslu{require_swap(a)}, fontsl));
            font_swap{2,a} = matlab_fonts{unused_fonts(a)};
            font_swap{3,a} = fonts{font_swap{1,a}(1)};
            fonts_new(font_swap{1,a}) = font_swap(2,a);
        end
    else
        font_swap = [];
    end

    % Swap the fonts
    if ~isempty(font_swap)
        fonts_size = get(font_handles, 'FontSize');
        if iscell(fonts_size)
            fonts_size = cell2mat(fonts_size);
        end
        M = false(size(font_handles));

        % Loop because some changes may not stick first time, due to listeners
        c = 0;
        update = zeros(1000, 1);
        for b = 1:10 % Limit number of loops to avoid infinite loop case
            for a = 1:numel(M)
                M(a) = ~isequal(get(font_handles(a), 'FontName'), fonts_new{a}) || ~isequal(get(font_handles(a), 'FontSize'), fonts_size(a));
                if M(a)
                    set(font_handles(a), 'FontName', fonts_new{a}, 'FontSize', fonts_size(a));
                    c = c + 1;
                    update(c) = a;
                end
            end
            if ~any(M)
                break;
            end
        end

        % Compute the order to revert fonts later, without the need of a loop
        [update, M] = unique(update(1:c));
        [dummy, M] = sort(M); %#ok<ASGLU>
        update = reshape(update(M), 1, []);
    end

    % MATLAB bug fix - black and white text can come out inverted sometimes
    % Find the white and black text
    black_text_handles = findall(fig, 'Type', 'text', 'Color', [0 0 0]);
    white_text_handles = findall(fig, 'Type', 'text', 'Color', [1 1 1]);
    % Set the font colors slightly off their correct values
    set(black_text_handles, 'Color', [0 0 0] + eps);
    set(white_text_handles, 'Color', [1 1 1] - eps);

    % MATLAB bug fix - white lines can come out funny sometimes
    % Find the white lines
    white_line_handles = findall(fig, 'Type', 'line', 'Color', [1 1 1]);
    % Set the line color slightly off white
    set(white_line_handles, 'Color', [1 1 1] - 0.00001);

    % MATLAB bug fix (issue #211): dashed/dotted lines in 3D axes appear solid
    % Note: this "may limit other functionality in plotting such as hidden line/surface removal"
    % reference: Technical Support Case #02838114, https://mail.google.com/mail/u/0/#inbox/15fb7659f70e7bd8
    hAxes = findall(fig, 'Type', 'axes');
    if using_hg2 && ~isempty(hAxes)  % issue #211 presumably happens only in HG2, not HG1
        try
            % If there are any axes using SortMethod~='ChildOrder'
            oldSortMethods = get(hAxes,{'SortMethod'});  % use {'SortMethod'} to ensure we get a cell array, even for single axes
            if any(~strcmpi('ChildOrder',oldSortMethods))  % i.e., any oldSortMethods=='depth'
                % Check if the axes look visually different onscreen when SortMethod='ChildOrder'
                imgBefore = print2array(fig);
                set(hAxes,'SortMethod','ChildOrder');
                imgAfter  = print2array(fig);
                if isequal(imgBefore, imgAfter)
                    % They look the same, so use SortMethod='ChildOrder' when generating the EPS
                else
                    % They look different, so revert SortMethod and issue a warning message
                    warning('YMA:export_fig:issue211', ...
                            ['You seem to be using axes that have overlapping/hidden graphic elements. ' 10 ...
                             'Setting axes.SortMethod=''ChildOrder'' may solve potential problems in EPS/PDF export. ' 10 ...
                             'Additional info: https://github.com/altmany/export_fig/issues/211'])
                    set(hAxes,{'SortMethod'},oldSortMethods);
                end
            end
        catch err
            % ignore
            a=err;  %#ok<NASGU> % debug breakpoint
        end
    end

    % Workaround for issue #45: lines in image subplots are exported in invalid color
    % In this case the -depsc driver solves the problem, but then all the other workarounds
    % below (for all the other issues) will fail, so it's better to let the user decide by
    % just issuing a warning and accepting the '-depsc' input parameter
    epsLevel2 = ~any(strcmpi(options,'-depsc'));
    if epsLevel2
        % Use -depsc2 (EPS color level-2) if -depsc (EPS color level-3) was not specifically requested
        options{end+1} = '-depsc2';
        % Issue a warning if multiple images & lines were found in the figure, and HG1 with painters renderer is used
        isPainters = any(strcmpi(options,'-painters'));
        if isPainters && ~using_hg2 && numel(findall(fig,'Type','image'))>1 && ~isempty(findall(fig,'Type','line'))
            warning('YMA:export_fig:issue45', ...
                    ['Multiple images & lines detected. In such cases, the lines might \n' ...
                     'appear with an invalid color due to an internal MATLAB bug (fixed in R2014b). \n' ...
                     'Possible workaround: add a ''-depsc'' or ''-opengl'' parameter to the export_fig command.']);
        end
    end

    % Fix issue #83: use numeric handles in HG1
    if ~using_hg2(fig),  fig = double(fig);  end

    % Workaround for when transparency is lost through conversion fig>EPS>PDF (issue #108)
    % Replace transparent patch RGB values with an ID value (rare chance that ID color is being used already)
    if using_hg2
        origAlphaColors = eps_maintainAlpha(fig);
    end

    % Print to eps file
    print(fig, options{:}, name);

    % Restore the original axes SortMethods (if updated)
    try set(hAxes,{'SortMethod'},oldSortMethods); catch, end

    % Do post-processing on the eps file
    try
        % Read the EPS file into memory
        fstrm = read_write_entire_textfile(name);
    catch
        fstrm = '';
    end

    % Restore colors for transparent patches/lines and apply the
    % setopacityalpha setting in the EPS file (issue #108)
    if using_hg2
        [~,fstrm,foundFlags] = eps_maintainAlpha(fig, fstrm, origAlphaColors);

        % If some of the transparencies were not found in the EPS file, then rerun the
        % export with only the found transparencies modified (backward compatibility)
        if ~isempty(fstrm) && ~all(foundFlags)
            foundIdx = find(foundFlags);
            for objIdx = 1 : sum(foundFlags)
                colorsIdx = foundIdx(objIdx);
                colorsData = origAlphaColors{colorsIdx};
                hObj     = colorsData{1};
                propName = colorsData{2};
                newColor = colorsData{4};
                hObj.(propName).ColorData = newColor;
            end
            delete(name);
            print(fig, options{:}, name);
            fstrm = read_write_entire_textfile(name);
            [~,fstrm] = eps_maintainAlpha(fig, fstrm, origAlphaColors(foundFlags));
        end
    end

    % Bail out if EPS post-processing is not possible
    if isempty(fstrm)
        warning('YMA:export_fig:EPS','Loading EPS file failed, so unable to perform post-processing. This is usually because the figure contains a large number of patch objects. Consider exporting to a bitmap format in this case.');
        return
    end

    % Fix for Matlab R2014b bug (issue #31): LineWidths<0.75 are not set in the EPS (default line width is used)
    try
        if using_hg2(fig)
            % Convert miter joins to line joins
            %fstrm = regexprep(fstrm, '\n10.0 ML\n', '\n1 LJ\n');
            % This is faster (the original regexprep could take many seconds when the axes contains many lines):
            fstrm = strrep(fstrm, sprintf('\n10.0 ML\n'), sprintf('\n1 LJ\n'));

            % In HG2, grid lines and axes Ruler Axles have a default LineWidth of 0.5 => replace en-bulk (assume that 1.0 LineWidth = 1.333 LW)
            %   hAxes=gca; hAxes.YGridHandle.LineWidth, hAxes.YRuler.Axle.LineWidth
            %fstrm = regexprep(fstrm, '(GC\n2 setlinecap\n1 LJ)\nN', '$1\n0.667 LW\nN');
            % This is faster:
            fstrm = strrep(fstrm, sprintf('GC\n2 setlinecap\n1 LJ\nN'), sprintf('GC\n2 setlinecap\n1 LJ\n0.667 LW\nN'));

            % This is more accurate but *MUCH* slower (issue #52)
            %{
            % Modify all thin lines in the figure to have 10x LineWidths
            hLines = findall(fig,'Type','line');
            hThinLines = [];
            for lineIdx = 1 : numel(hLines)
                thisLine = hLines(lineIdx);
                if thisLine.LineWidth < 0.75 && strcmpi(thisLine.Visible,'on')
                    hThinLines(end+1) = thisLine; %#ok<AGROW>
                    thisLine.LineWidth = thisLine.LineWidth * 10;
                end
            end

            % If any thin lines were found
            if ~isempty(hThinLines)
                % Prepare an EPS with large-enough line widths
                print(fig, options{:}, name);
                % Restore the original LineWidths in the figure
                for lineIdx = 1 : numel(hThinLines)
                    thisLine = handle(hThinLines(lineIdx));
                    thisLine.LineWidth = thisLine.LineWidth / 10;
                end

                % Compare the original and the new EPS files and correct the original stream's LineWidths
                fstrm_new = read_write_entire_textfile(name);
                idx = 500;  % skip heading with its possibly-different timestamp
                markerStr = sprintf('10.0 ML\nN');
                markerLen = length(markerStr);
                while ~isempty(idx) && idx < length(fstrm)
                    lastIdx = min(length(fstrm), length(fstrm_new));
                    delta = fstrm(idx+1:lastIdx) - fstrm_new(idx+1:lastIdx);
                    idx = idx + find(delta,1);
                    if ~isempty(idx) && ...
                            isequal(fstrm(idx-markerLen+1:idx), markerStr) && ...
                            ~isempty(regexp(fstrm_new(idx-markerLen+1:idx+12),'10.0 ML\n[\d\.]+ LW\nN')) %#ok<RGXP1>
                        value = str2double(regexprep(fstrm_new(idx:idx+12),' .*',''));
                        if isnan(value), break; end  % something's wrong... - bail out
                        newStr = sprintf('%0.3f LW\n',value/10);
                        fstrm = [fstrm(1:idx-1) newStr fstrm(idx:end)];
                        idx = idx + 12;
                    else
                        break;
                    end
                end
            end
            %}

            % This is much faster although less accurate: fix all non-gray lines to have a LineWidth of 0.75 (=1 LW)
            % Note: This will give incorrect LineWidth of 075 for lines having LineWidth<0.75, as well as for non-gray grid-lines (if present)
            %       However, in practice these edge-cases are very rare indeed, and the difference in LineWidth should not be noticeable
            %fstrm = regexprep(fstrm, '([CR]C\n2 setlinecap\n1 LJ)\nN', '$1\n1 LW\nN');
            % This is faster (the original regexprep could take many seconds when the axes contains many lines):
            fstrm = strrep(fstrm, sprintf('\n2 setlinecap\n1 LJ\nN'), sprintf('\n2 setlinecap\n1 LJ\n1 LW\nN'));
        end
    catch err
        fprintf(2, 'Error fixing LineWidths in EPS file: %s\n at %s:%d\n', err.message, err.stack(1).file, err.stack(1).line);
    end

    % Reset the font and line colors
    try
        set(black_text_handles, 'Color', [0 0 0]);
        set(white_text_handles, 'Color', [1 1 1]);
    catch
        % Fix issue #159: redo findall() '*text_handles'
        black_text_handles = findall(fig, 'Type', 'text', 'Color', [0 0 0]+eps);
        white_text_handles = findall(fig, 'Type', 'text', 'Color', [1 1 1]-eps);
        set(black_text_handles, 'Color', [0 0 0]);
        set(white_text_handles, 'Color', [1 1 1]);
    end
    set(white_line_handles, 'Color', [1 1 1]);

    % Preserve the figure's PaperSize in the output file, if requested (issue #277)
    if preserve_size
        % https://stackoverflow.com/questions/19646329/postscript-document-size
        paper_size = get(fig, 'PaperSize');  % in [points]
        fstrm = sprintf('<< /PageSize [%d %d] >> setpagedevice\n%s', paper_size, fstrm);
    end

    % Reset paper size
    set(fig, 'PaperPositionMode',old_pos_mode, 'PaperOrientation',old_orientation, 'PaperUnits',old_paper_units);

    % Reset the font names in the figure
    if ~isempty(font_swap)
        for a = update
            set(font_handles(a), 'FontName', fonts{a}, 'FontSize', fonts_size(a));
        end

        for a = 1:size(font_swap, 2)
            fontName = font_swap{3,a};
            %fontName = fontName(~isspace(font_swap{3,a}));
            if length(fontName) > 29
                warning('YMA:export_fig:font_name','Font name ''%s'' is longer than 29 characters. This might cause problems in some EPS/PDF readers. Consider using a different font.',fontName);
            end
            if isempty(font_space)
                fontName(fontName==' ') = '';
            else
                fontName(fontName==' ') = char(font_space);
            end

            % Replace all instances of the standard Matlab fonts with the original user's font names
            %fstrm = regexprep(fstrm, [font_swap{1,a} '-?[a-zA-Z]*\>'], fontName);
            %fstrm = regexprep(fstrm, [font_swap{2,a} '([ \n])'], [fontName '$1']);
            %fstrm = regexprep(fstrm, font_swap{2,a}, fontName);  % also replace -Bold, -Italic, -BoldItalic

            % Times-Roman's Bold/Italic fontnames don't include '-Roman'
            fstrm = regexprep(fstrm, [font_swap{2,a} '(\-Roman)?'], fontName);
        end
    end

    % Move the bounding box to the top of the file (HG2 only), or fix the line styles (HG1 only)
    if using_hg2(fig)
        % Move the bounding box to the top of the file (HG2 only)
        [s, e] = regexp(fstrm, '%%BoundingBox: [^%]*%%');
        if numel(s) == 2
            fstrm = fstrm([1:s(1)-1 s(2):e(2)-2 e(1)-1:s(2)-1 e(2)-1:end]);
        end
    else
        % Fix the line styles (HG1 only)
        fstrm = fix_lines(fstrm);
    end

    % Apply the bounding box padding & cropping, replacing Matlab's print()'s bounding box
    if bb_crop
        % Calculate a new bounding box based on a bitmap print using crop_border.m
        % 1. Determine the Matlab BoundingBox and PageBoundingBox
        [s,e] = regexp(fstrm, '%%BoundingBox: [^%]*%%'); % location BB in eps file
        if numel(s)==2, s=s(2); e=e(2); end
        aa = fstrm(s+15:e-3); % dimensions bb - STEP1
        bb_matlab = cell2mat(textscan(aa,'%f32%f32%f32%f32'));  % dimensions bb - STEP2

        [s,e] = regexp(fstrm, '%%PageBoundingBox: [^%]*%%'); % location bb in eps file
        if numel(s)==2, s=s(2); e=e(2); end
        aa = fstrm(s+19:e-3); % dimensions bb - STEP1
        pagebb_matlab = cell2mat(textscan(aa,'%f32%f32%f32%f32'));  % dimensions bb - STEP2

        % 1b. Fix issue #239: black title meshes with temporary black background figure bgcolor, causing bad cropping
        hTitles = [];
        if isequal(get(fig,'Color'),'none')
            hAxes = findall(fig,'type','axes');
            for idx = 1 : numel(hAxes)
                hAx = hAxes(idx);
                try
                    hTitle = hAx.Title;
                    oldColor = hTitle.Color;
                    if all(oldColor < 5*eps) || (ischar(oldColor) && lower(oldColor(1))=='k')
                        hTitles(end+1) = hTitle; %#ok<AGROW>
                        hTitle.Color = [0,0,.01];
                    end
                catch
                end
            end
        end

        % 2. Create a bitmap image and use crop_borders to create the relative
        %    bb with respect to the PageBoundingBox
        [A, bcol] = print2array(fig, 1, renderer);
        [aa, aa, aa, bb_rel] = crop_borders(A, bcol, bb_padding, crop_amounts); %#ok<ASGLU>

        try set(hTitles,'Color','k'); catch, end

        % 3. Calculate the new Bounding Box
        pagew = pagebb_matlab(3)-pagebb_matlab(1);
        pageh = pagebb_matlab(4)-pagebb_matlab(2);
        %bb_new = [pagebb_matlab(1)+pagew*bb_rel(1) pagebb_matlab(2)+pageh*bb_rel(2) ...
        %          pagebb_matlab(1)+pagew*bb_rel(3) pagebb_matlab(2)+pageh*bb_rel(4)];
        bb_new = pagebb_matlab([1,2,1,2]) + [pagew,pageh,pagew,pageh].*bb_rel;  % clearer
        bb_offset = (bb_new-bb_matlab) + [-2,-2,2,2];  % 2px margin so that cropping is not TOO tight (issue #195)

        % Apply the bounding box padding
        if bb_padding
            if abs(bb_padding)<1
                bb_padding = round((mean([bb_new(3)-bb_new(1) bb_new(4)-bb_new(2)])*bb_padding)/0.5)*0.5; % ADJUST BB_PADDING
            end
            add_padding = @(n1, n2, n3, n4) sprintf(' %.0f', str2double({n1, n2, n3, n4}) + bb_offset + bb_padding*[-1,-1,1,1]); %#ok<NASGU>
        else
            add_padding = @(n1, n2, n3, n4) sprintf(' %.0f', str2double({n1, n2, n3, n4}) + bb_offset); %#ok<NASGU> % fix small but noticeable bounding box shift
        end
        fstrm = regexprep(fstrm, '%%BoundingBox:[ ]+([-]?\d+)[ ]+([-]?\d+)[ ]+([-]?\d+)[ ]+([-]?\d+)', '%%BoundingBox:${add_padding($1, $2, $3, $4)}');
    end

    % Fix issue #44: white artifact lines appearing in patch exports
    % Note: the problem is due to the fact that Matlab's print() function exports patches
    %       as a combination of filled triangles, and a white line appears where the triangles touch
    % In the workaround below, we will modify such dual-triangles into a filled rectangle.
    % We are careful to only modify regexps that exactly match specific patterns - it's better to not
    % correct some white-line artifacts than to change the geometry of a patch, or to corrupt the EPS.
    %   e.g.: '0 -450 937 0 0 450 3 MP PP 937 0 0 -450 0 450 3 MP PP' => '0 -450 937 0 0 450 0 0 4 MP'
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\2 \1 \3 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\2 \3 \1 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\3 \1 \2 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');
    fstrm = regexprep(fstrm, '\n([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) ([-\d.]+ [-\d.]+) 3 MP\nPP\n\3 \2 \1 3 MP\nPP\n','\n$1 $2 $3 0 0 4 MP\nPP\n');

    % If user requested a regexprep replacement of string(s), do this now (issue #324)
    if ~isempty(export_options.regexprep)
        try
            oldStrOrRegexp = export_options.regexprep{1};
            newStrOrRegexp = export_options.regexprep{2};
            fstrm = regexprep(fstrm, oldStrOrRegexp, newStrOrRegexp);
        catch err
            warning('YMA:export_fig:regexprep', 'Error parsing regexprep: %s', err.message);
        end
    end

    % Write out the fixed eps file
    read_write_entire_textfile(name, fstrm);
end

function [StoredColors, fstrm, foundFlags] = eps_maintainAlpha(fig, fstrm, StoredColors)
    if nargin == 1  % in: convert transparency in Matlab figure into unique RGB colors
        hObjs = findall(fig); %findobj(fig,'Type','Area');
        StoredColors = {};
        propNames = {'Face','Edge'};
        for objIdx = 1:length(hObjs)
            hObj = hObjs(objIdx);
            for propIdx = 1 : numel(propNames)
                try
                    propName = propNames{propIdx};
                    if strcmp(hObj.(propName).ColorType, 'truecoloralpha')
                        oldColor = hObj.(propName).ColorData;
                        if numel(oldColor)>3 && oldColor(4)~=255  % issue #281: only fix patch/textbox color if it's not opaque
                            nColors = length(StoredColors);
                            newColor = uint8([101; 102+floor(nColors/255); mod(nColors,255); 255]);
                            StoredColors{end+1} = {hObj, propName, oldColor, newColor}; %#ok<AGROW>
                            hObj.(propName).ColorData = newColor;
                        end
                    end
                catch
                    % Never mind - ignore (either doesn't have the property or cannot change it)
                end
            end
        end
    else  % restore transparency in Matlab figure by converting back from the unique RGBs
        %Find the transparent patches
        wasError = false;
        nColors = length(StoredColors);
        foundFlags = false(1,nColors);
        for objIdx = 1 : nColors
            colorsData = StoredColors{objIdx};
            hObj      = colorsData{1};
            propName  = colorsData{2};
            origColor = colorsData{3};
            newColor  = colorsData{4};
            try
                %Restore the EPS files patch color
                colorID   = num2str(round(double(newColor(1:3)') /255,3),'%.3g %.3g %.3g'); %ID for searching
                origRGB   = num2str(round(double(origColor(1:3)')/255,3),'%.3g %.3g %.3g'); %Replace with original color
                origAlpha = num2str(round(double(origColor(end)) /255,3),'%.3g'); %Convert alpha value for EPS

                %Find and replace the RGBA values within the EPS text fstrm
                %Note: .setopacityalpha is an unsupported PS extension that croaks in some GS versions (issue #285, https://bugzilla.redhat.com/show_bug.cgi?id=1632030)
                %      (such cases are caught in eps2pdf.m and corrected by adding the -dNOSAFER Ghosscript option or by removing the .setopacityalpha line)
                if strcmpi(propName,'Face')
                    oldStr = sprintf(['\n' colorID ' RC\n']);  % ...N\n (removed to fix issue #225)
                    newStr = sprintf(['\n' origRGB ' RC\n' origAlpha ' .setopacityalpha true\n']);  % ...N\n
                else  %'Edge'
                    oldStr = sprintf(['\n' colorID ' RC\n']);  % ...1 LJ\n (removed to fix issue #225)
                    newStr = sprintf(['\n' origRGB ' RC\n' origAlpha ' .setopacityalpha true\n']);
                end
                foundFlags(objIdx) = ~isempty(strfind(fstrm, oldStr)); %#ok<STREMP>
                fstrm = strrep(fstrm, oldStr, newStr);

                %Restore the figure object's original color
                hObj.(propName).ColorData = origColor;
            catch err
                % something is wrong - cannot restore transparent color...
                if ~wasError
                    fprintf(2, 'Error maintaining transparency in EPS file: %s\n at %s:%d\n', err.message, err.stack(1).file, err.stack(1).line);
                    wasError = true;
                end
            end
        end
    end
end


==> figures/export_fig/read_write_entire_textfile.m <==
%READ_WRITE_ENTIRE_TEXTFILE Read or write a whole text file to/from memory
%
% Read or write an entire text file to/from memory, without leaving the
% file open if an error occurs.
%
% Reading:
%   fstrm = read_write_entire_textfile(fname)
% Writing:
%   read_write_entire_textfile(fname, fstrm)
%
%IN:
%   fname - Pathname of text file to be read in.
%   fstrm - String to be written to the file, including carriage returns.
%
%OUT:
%   fstrm - String read from the file. If an fstrm input is given the
%           output is the same as that input. 

function fstrm = read_write_entire_textfile(fname, fstrm)
modes = {'rt', 'wt'};
writing = nargin > 1;
fh = fopen(fname, modes{1+writing});
if fh == -1
    error('Unable to open file %s.', fname);
end
try
    if writing
        fwrite(fh, fstrm, 'char*1');
    else
        fstrm = fread(fh, '*char')';
    end
catch ex
    fclose(fh);
    rethrow(ex);
end
fclose(fh);
end


==> figures/export_fig/user_string.m <==
function [string, file_name] = user_string(string_name, string)
%USER_STRING  Get/set a user specific string
%
% Examples:
%   string  = user_string(string_name)
%   isSaved = user_string(string_name, new_string)
%   [value, file_name] = user_string(...)
%
% Function to get and set a string in a system or user specific file. This
% enables, for example, system specific paths to binaries to be saved.
%
% The specified string will be saved in a file named <string_name>.txt,
% either in a subfolder named .ignore under this file's folder, or in the
% user's prefdir folder (in case this file's folder is non-writable).
%
% IN:
%   string_name - String containing the name of the string required, which
%                 sets the filename storing the string: <string_name>.txt
%   new_string  - The new string to be saved in the <string_name>.txt file
%
% OUT:
%   string  - The currently saved string. Default: ''
%   isSaved - Boolean indicating whether the save was succesful
%   file_name - path of the .txt file used to contain the requested string

% Copyright (C) Oliver Woodford 2011-2014, Yair Altman 2015-

% This method of saving paths avoids changing .m files which might be in a
% version control system. Instead it saves the user dependent paths in
% separate files with a .txt extension, which need not be checked in to
% the version control system. Thank you to Jonas Dorn for suggesting this
% approach.

% 10/01/2013 - Access files in text, not binary mode, as latter can cause
%              errors. Thanks to Christian for pointing this out.
% 29/05/2015 - Save file in prefdir if current folder is non-writable (issue #74)
% 09/01/2018 - Fix issue #232: if the string looks like a file/folder path, ensure it actually exists
% 15/01/2020 - Added file_name output argument

    if ~ischar(string_name)
        error('string_name must be a string.');
    end
    % Create the full filename
    fname = [string_name '.txt'];
    dname = fullfile(fileparts(mfilename('fullpath')), '.ignore');
    file_name = fullfile(dname, fname);
    default_file_name = file_name;
    if nargin > 1
        % Set string
        if ~ischar(string)
            error('new_string must be a string.');
        end
        % Make sure the save directory exists
        %dname = fileparts(file_name);
        if ~exist(dname, 'dir')
            % Create the directory
            try
                if ~mkdir(dname)
                    string = false;
                    return
                end
            catch
                string = false;
                return
            end
            % Make it hidden
            try
                fileattrib(dname, '+h');
            catch
            end
        end
        % Write the file
        fid = fopen(file_name, 'wt');
        if fid == -1
            % file cannot be created/updated - use prefdir if file does not already exist
            % (if file exists but is simply not writable, don't create a duplicate in prefdir)
            if ~exist(file_name,'file')
                file_name = fullfile(prefdir, fname);
                fid = fopen(file_name, 'wt');
            end
            if fid == -1
                string = false;
                file_name = default_file_name;
                return
            end
        end
        try
            fprintf(fid, '%s', string);
        catch
            fclose(fid);
            string = false;
            return
        end
        fclose(fid);
        string = true;
    else
        % Get string
        fid = fopen(file_name, 'rt');
        if fid == -1
            % file cannot be read, try to read the file in prefdir
            file_name = fullfile(prefdir, fname);
            fid = fopen(file_name, 'rt');
            if fid == -1
                string = '';
                file_name = default_file_name;
                return
            end
        end
        string = fgetl(fid);
        fclose(fid);

        % Fix issue #232: if the string looks like a file/folder path, ensure it actually exists
        if ~isempty(string) && any(string=='\' | string=='/') && ~exist(string) %#ok<EXIST>
            string = '';
        end
    end
end


==> figures/export_fig/using_hg2.m <==
%USING_HG2 Determine if the HG2 graphics engine is used
%
%   tf = using_hg2(fig)
%
%IN:
%   fig - handle to the figure in question.
%
%OUT:
%   tf - boolean indicating whether the HG2 graphics engine is being used
%        (true) or not (false).

% 19/06/2015 - Suppress warning in R2015b; cache result for improved performance
% 06/06/2016 - Fixed issue #156 (bad return value in R2016b)

function tf = using_hg2(fig)
    persistent tf_cached
    if isempty(tf_cached)
        try
            if nargin < 1,  fig = figure('visible','off');  end
            oldWarn = warning('off','MATLAB:graphicsversion:GraphicsVersionRemoval');
            try
                % This generates a [supressed] warning in R2015b:
                tf = ~graphicsversion(fig, 'handlegraphics');
            catch
                tf = ~verLessThan('matlab','8.4');  % =R2014b
            end
            warning(oldWarn);
        catch
            tf = false;
        end
        if nargin < 1,  delete(fig);  end
        tf_cached = tf;
    else
        tf = tf_cached;
    end
end

